Self-hosted Lecture-to-Quiz: Local LLM MCQ Generation with Deterministic Quality Control

We present an end-to-end self-hosted (API-free) pipeline, where API-free means that lecture content is not sent to any external LLM service, that converts lecture PDFs into multiple-choice questions (MCQs) using a local LLM plus deterministic quality control (QC). The pipeline is designed for black-box minimization: LLMs may assist drafting, but the final released artifacts are plain-text question banks with an explicit QC trace and without any need to call an LLM at deployment time. We run a seed sweep on three short "dummy lectures" (information theory, thermodynamics, and statistical mechanics), collecting 15 runs x 8 questions = 120 accepted candidates (122 attempts total under bounded retries). All 120 accepted candidates satisfy hard QC checks (JSON schema conformance, a single marked correct option, and numeric/constant equivalence tests); however, the warning layer flags 8/120 items (spanning 8 runs) that expose residual quality risks such as duplicated distractors or missing rounding instructions. We report a warning taxonomy with concrete before->after fixes, and we release the final 24-question set (three lectures x 8 questions) as JSONL/CSV for Google Forms import (e.g., via Apps Script or API tooling) included as ancillary files under anc/. Finally, we position the work through the AI to Learn (AI2L) rubric lens and argue that self-hosted MCQ generation with explicit QC supports privacy, accountability, and Green AI in educational workflows.

==> anc/arxiv_dummy_entropy_pack/README.md <==
# L2Q dummy entropy mini-pack (supplement)

Contents:
- `dummy_lecture_01_information_theory_entropy.pdf`
- `dummy_lecture_02_thermodynamics_second_law_entropy.pdf`
- `dummy_lecture_03_statistical_mechanics_entropy.pdf`
- `RUN_ALL_end_to_end_mcq_pipeline.ipynb` (end-to-end reproduction notebook)

Definition used in the paper:
- **Self-hosted (API-free)** means the lecture content is **not sent to any external LLM service** (no external API calls for generation).

Notes:
- The notebook is written for Google Colab paths (`/content/...`) but can be adapted to a local machine by changing paths.
- You must provide a GGUF model and a `llama.cpp` binary (the notebook shows how to build it).


==> anc/arxiv_dummy_entropy_pack/RUN_ALL_end_to_end_mcq_pipeline.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "42d2fac6",
   "metadata": {},
   "source": [
    "# L2Q End-to-End Pipeline (Supplement)\n",
    "\n",
    "This notebook reproduces the paper's pipeline: **Lecture PDF → local LLM MCQ generation → deterministic QC → JSON/CSV export**.\n",
    "\n",
    "**Offline** here means: the lecture content is **not sent to any external LLM service**.\n",
    "\n",
    "Notes:\n",
    "- If you run on Google Colab, computation happens on a remote machine (Colab), but the pipeline still avoids sending lecture text to external LLM APIs.\n",
    "- For local execution, replace `/content/...` paths as needed.\n",
    "\n",
    "Quick start (Colab): upload `arxiv_dummy_entropy_pack.zip`, enable GPU (optional), then `Runtime → Run all`.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "aba4ead0",
   "metadata": {},
   "outputs": [],
   "source": [
    "!nvidia-smi\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1005d228",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, zipfile\n",
    "\n",
    "ZIP_PATH = \"/content/arxiv_dummy_entropy_pack.zip\"\n",
    "PACK_DIR = \"/content/arxiv_dummy_entropy_pack\"\n",
    "\n",
    "if os.path.exists(PACK_DIR):\n",
    "    print(\"Already extracted:\", PACK_DIR)\n",
    "else:\n",
    "    if not os.path.exists(ZIP_PATH):\n",
    "        raise FileNotFoundError(\"ZIP file not found. Upload arxiv_dummy_entropy_pack.zip to the session (left file panel).\")\n",
    "    with zipfile.ZipFile(ZIP_PATH, \"r\") as z:\n",
    "        z.extractall(\"/content\")\n",
    "    print(\"Extracted:\", PACK_DIR)\n",
    "\n",
    "print(\"\\n--- PACK CONTENTS (top) ---\")\n",
    "!ls -al \"{PACK_DIR}\" | head -n 50\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2288711",
   "metadata": {},
   "outputs": [],
   "source": [
    "!apt-get -qq update\n",
    "!apt-get -qq install -y git cmake build-essential\n",
    "\n",
    "!pip -q install -U pymupdf pandas numpy jsonschema tqdm huggingface_hub\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "91d96a21",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pathlib\n",
    "\n",
    "LLAMA_DIR = pathlib.Path(\"/content/llama.cpp\")\n",
    "if not LLAMA_DIR.exists():\n",
    "    !git clone -q https://github.com/ggml-org/llama.cpp /content/llama.cpp\n",
    "else:\n",
    "    print(\"llama.cpp exists:\", LLAMA_DIR)\n",
    "\n",
    "%cd /content/llama.cpp\n",
    "\n",
    "!cmake -S . -B build -DGGML_CUDA=ON -DCMAKE_BUILD_TYPE=Release\n",
    "!cmake --build build -j\n",
    "\n",
    "print(\"build done\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e513ca09",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, subprocess\n",
    "\n",
    "CANDIDATES = [\n",
    "    \"/content/llama.cpp/build/bin/llama-cli\",\n",
    "    \"/content/llama.cpp/build/bin/main\",\n",
    "    \"/content/llama.cpp/llama-cli\",\n",
    "    \"/content/llama.cpp/main\",\n",
    "]\n",
    "LLAMA_BIN = next((p for p in CANDIDATES if os.path.exists(p)), None)\n",
    "if LLAMA_BIN is None:\n",
    "    raise FileNotFoundError(\"llama-cli / main not found. The build may have failed.\")\n",
    "\n",
    "print(\"✅ llama binary:\", LLAMA_BIN)\n",
    "\n",
    "try:\n",
    "    HELP = subprocess.check_output([LLAMA_BIN, \"--help\"], text=True, errors=\"ignore\")\n",
    "except Exception:\n",
    "    HELP = subprocess.check_output([LLAMA_BIN, \"-h\"], text=True, errors=\"ignore\")\n",
    "\n",
    "def supports(flag: str) -> bool:\n",
    "    return flag in HELP\n",
    "\n",
    "SUPPORT_JSON_SCHEMA_FILE  = supports(\"--json-schema-file\") or supports(\"-jf\")\n",
    "SUPPORT_GRAMMAR_FILE      = supports(\"--grammar-file\")\n",
    "SUPPORT_NO_DISPLAY_PROMPT = supports(\"--no-display-prompt\")\n",
    "SUPPORT_NO_PERF           = supports(\"--no-perf\")\n",
    "SUPPORT_SIMPLE_IO         = supports(\"--simple-io\")\n",
    "SUPPORT_LOG_DISABLE       = supports(\"--log-disable\")\n",
    "SUPPORT_SINGLE_TURN       = supports(\"--single-turn\") or supports(\"-st\")\n",
    "\n",
    "print(\"supports JSON schema file (-jf):\", SUPPORT_JSON_SCHEMA_FILE)\n",
    "print(\"supports grammar file:\", SUPPORT_GRAMMAR_FILE)\n",
    "print(\"supports --no-display-prompt:\", SUPPORT_NO_DISPLAY_PROMPT)\n",
    "print(\"supports --no-perf:\", SUPPORT_NO_PERF)\n",
    "print(\"supports --simple-io:\", SUPPORT_SIMPLE_IO)\n",
    "print(\"supports --log-disable:\", SUPPORT_LOG_DISABLE)\n",
    "print(\"supports single-turn (-st):\", SUPPORT_SINGLE_TURN)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "919d4a14",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Configuration (edit as needed)\n",
    "\n",
    "PDF_PATH = \"/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf\"\n",
    "#PDF_PATH = \"/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf\"\n",
    "#PDF_PATH = \"/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf\"\n",
    "\n",
    "N_QUESTIONS = 8\n",
    "N_CHOICES = 5\n",
    "\n",
    "PDF_MAX_PAGES_TO_READ = None\n",
    "PDF_PROGRESS_EVERY = 1\n",
    "PDF_PER_PAGE_WARN_SEC = 6.0\n",
    "\n",
    "RUN_MODE = \"deploy\"  # 'eval' or 'deploy'\n",
    "\n",
    "USE_TOPIC_PLAN = True\n",
    "CUSTOM_TOPIC_PLAN = []\n",
    "\n",
    "MAX_TRIES_PER_QUESTION = 6\n",
    "DUP_SIM_THRESHOLD = 0.92\n",
    "\n",
    "ENABLE_PX_EQUIV_TEST = True\n",
    "PX_EQUIV_TRIALS = 5\n",
    "\n",
    "ENABLE_CONST_EQUIV_CHECK = True\n",
    "CONST_EQUIV_TOL = 1e-9\n",
    "\n",
    "ENABLE_UNIQUE_CORRECT_VERIFIER = False\n",
    "VERIFIER_MAX_NEW_TOKENS = 220\n",
    "\n",
    "MODEL_MODE = \"hf_download\"  # 'hf_download' or 'local_gguf'\n",
    "HF_REPO_ID = \"bartowski/Qwen2.5-14B-Instruct-GGUF\"\n",
    "HF_FILENAME = \"Qwen2.5-14B-Instruct-Q4_K_M.gguf\"\n",
    "LOCAL_GGUF_PATH = \"/content/models/your_model.gguf\"\n",
    "\n",
    "CTX_SIZE = 4096\n",
    "N_GPU_LAYERS = 999\n",
    "TEMPERATURE = 0.2\n",
    "TOP_P = 0.9\n",
    "SEED = 0\n",
    "MAX_NEW_TOKENS = 900\n",
    "RETRY_MAX = 3\n",
    "\n",
    "RUN_BATCH = False\n",
    "BATCH_PDF_LIST = [\n",
    "    \"/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf\",\n",
    "    \"/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf\",\n",
    "    \"/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf\",\n",
    "]\n",
    "BATCH_SEEDS = [0]\n",
    "\n",
    "print('PDF_PATH:', PDF_PATH)\n",
    "print('RUN_MODE:', RUN_MODE)\n",
    "print('MODEL_MODE:', MODEL_MODE)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a3f8a675",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, pathlib\n",
    "from huggingface_hub import hf_hub_download\n",
    "\n",
    "MODELS_DIR = pathlib.Path(\"/content/models\")\n",
    "MODELS_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "def ensure_model() -> str:\n",
    "    if MODEL_MODE == \"hf_download\":\n",
    "        print(\"⏬ Downloading GGUF from Hugging Face ...\")\n",
    "        local_path = hf_hub_download(\n",
    "            repo_id=HF_REPO_ID,\n",
    "            filename=HF_FILENAME,\n",
    "            local_dir=str(MODELS_DIR),\n",
    "            local_dir_use_symlinks=False,\n",
    "        )\n",
    "        print(\"✅ downloaded:\", local_path)\n",
    "        return local_path\n",
    "    elif MODEL_MODE == \"local_gguf\":\n",
    "        if not os.path.exists(LOCAL_GGUF_PATH):\n",
    "            raise FileNotFoundError(\n",
    "                f\"LOCAL_GGUF_PATH not found: {LOCAL_GGUF_PATH}\\n\"\n",
    "                \"Upload your .gguf file to the session and set LOCAL_GGUF_PATH correctly.\"\n",
    "            )\n",
    "        print(\"✅ using local gguf:\", LOCAL_GGUF_PATH)\n",
    "        return LOCAL_GGUF_PATH\n",
    "    else:\n",
    "        raise ValueError(\"MODEL_MODE must be 'hf_download' or 'local_gguf'.\")\n",
    "\n",
    "MODEL_PATH = ensure_model()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "427e8591",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ======================================\n",
    "# ======================================\n",
    "import fitz  # PyMuPDF\n",
    "import os, re, time\n",
    "from typing import List\n",
    "\n",
    "if not os.path.exists(PDF_PATH):\n",
    "    raise FileNotFoundError(f\"PDF not found: {PDF_PATH}\")\n",
    "\n",
    "base = os.path.basename(PDF_PATH)\n",
    "\n",
    "print(\"Extracting PDF text…\", flush=True)\n",
    "t0 = time.time()\n",
    "\n",
    "doc = fitz.open(PDF_PATH)\n",
    "print(f\"✅ opened: {base} | pages={doc.page_count}\", flush=True)\n",
    "\n",
    "max_pages = PDF_MAX_PAGES_TO_READ\n",
    "n_pages_total = doc.page_count\n",
    "n_pages_read = n_pages_total if (max_pages is None) else min(max_pages, n_pages_total)\n",
    "\n",
    "pages = []\n",
    "for i in range(n_pages_read):\n",
    "    t_page = time.time()\n",
    "    page = doc.load_page(i)\n",
    "\n",
    "    try:\n",
    "        txt = page.get_text(\"text\")\n",
    "    except Exception as e:\n",
    "        print(f\"⚠️ get_text('text') failed on p.{i+1}: {e} → fallback to 'blocks'\", flush=True)\n",
    "        blocks = page.get_text(\"blocks\")\n",
    "        txt = \"\\n\".join([b[4] for b in blocks if isinstance(b, (list, tuple)) and len(b) >= 5])\n",
    "\n",
    "    txt = re.sub(r\"[ \\t]+\\n\", \"\\n\", txt)\n",
    "    txt = re.sub(r\"\\n{3,}\", \"\\n\\n\", txt)\n",
    "\n",
    "    pages.append(f\"(p.{i+1})\\n{txt.strip()}\")\n",
    "\n",
    "    dt = time.time() - t_page\n",
    "    if dt >= PDF_PER_PAGE_WARN_SEC:\n",
    "        print(f\"⚠️ p.{i+1}/{n_pages_read} extracted in {dt:.2f}s (slow page)\", flush=True)\n",
    "\n",
    "    if (i + 1) % max(1, PDF_PROGRESS_EVERY) == 0:\n",
    "        print(f\"… progress: {i+1}/{n_pages_read} pages | elapsed={(time.time()-t0):.1f}s\", flush=True)\n",
    "\n",
    "doc.close()\n",
    "\n",
    "DOC_TEXT = \"\\n\\n\".join(pages).strip()\n",
    "\n",
    "print(\"✅ pages(read/total):\", n_pages_read, \"/\", n_pages_total, flush=True)\n",
    "print(\"✅ text chars:\", len(DOC_TEXT), flush=True)\n",
    "print(\"\\n--- preview (head) ---\\n\", flush=True)\n",
    "print(DOC_TEXT[:1200], flush=True)\n",
    "\n",
    "# -------------------------\n",
    "# -------------------------\n",
    "PRESET_TOPIC_PLANS = {\n",
    "    \"dummy_lecture_01_information_theory_entropy.pdf\": [\n",
    "        \"Information content: I(x) = -log2 p(x)\",\n",
    "        \"Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)\",\n",
    "        \"Non-negativity: H(X) ≥ 0 and when equality holds\",\n",
    "        \"Maximum entropy: uniform distribution gives H(X)=log2 n\",\n",
    "        \"Chain rule: H(X,Y)=H(X)+H(Y|X)\",\n",
    "        \"Conditioning reduces entropy: H(X|Y) ≤ H(X)\",\n",
    "        \"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits\",\n",
    "        \"Binary entropy function: maximum at p=0.5\",\n",
    "    ],\n",
    "    \"dummy_lecture_02_thermodynamics_second_law_entropy.pdf\": [\n",
    "        \"Definition for reversible process: dS = δQ_rev / T\",\n",
    "        \"Second law (Clausius statement): heat does not flow cold→hot spontaneously\",\n",
    "        \"Second law (Kelvin–Planck): no cyclic engine converts all heat to work\",\n",
    "        \"Entropy form of second law: isolated system has ΔS ≥ 0\",\n",
    "        \"Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality\",\n",
    "        \"Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0\",\n",
    "        \"Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2\",\n",
    "        \"Interpretation caution: 'disorder' vs microstates (high-level link)\",\n",
    "    ],\n",
    "    \"dummy_lecture_03_statistical_mechanics_entropy.pdf\": [\n",
    "        \"Microstate vs macrostate: definitions and distinction\",\n",
    "        \"Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)\",\n",
    "        \"Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)\",\n",
    "        \"Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω\",\n",
    "        \"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z\",\n",
    "        \"Free energy from partition function: F = -k_B T ln Z\",\n",
    "        \"Entropy from free energy: S = - (∂F/∂T)_(V,N)\",\n",
    "        \"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "def auto_topic_plan_from_text(doc_text: str, n: int) -> List[str]:\n",
    "    lines = [ln.strip() for ln in doc_text.splitlines()]\n",
    "    cand = []\n",
    "\n",
    "    for i, ln in enumerate(lines):\n",
    "        if \"learning objectives\" in ln.lower():\n",
    "            window = lines[i:i+60]\n",
    "            for j in range(len(window)-1):\n",
    "                a, b = window[j].strip(), window[j+1].strip()\n",
    "                if re.fullmatch(r\"\\d+\\.\", a) and b and len(b) > 6:\n",
    "                    cand.append(b)\n",
    "                if re.match(r\"^\\d+\\.\", a) and len(a) > 6:\n",
    "                    cand.append(a)\n",
    "\n",
    "    for ln in lines:\n",
    "        if ln.startswith(\"•\") or ln.startswith(\"- \"):\n",
    "            cand.append(ln.lstrip(\"•- \").strip())\n",
    "\n",
    "    for ln in lines:\n",
    "        if re.search(r\"worked example|summary|definition|properties|canonical ensemble|partition function\", ln.lower()):\n",
    "            if 6 <= len(ln) <= 120:\n",
    "                cand.append(ln)\n",
    "\n",
    "    out, seen = [], set()\n",
    "    for c in cand:\n",
    "        c2 = re.sub(r\"\\s+\", \" \", c).strip()\n",
    "        if not c2:\n",
    "            continue\n",
    "        key = c2.lower()\n",
    "        if key in seen:\n",
    "            continue\n",
    "        seen.add(key)\n",
    "        out.append(c2)\n",
    "        if len(out) >= n:\n",
    "            break\n",
    "\n",
    "    while len(out) < n:\n",
    "        out.append(f\"Key point #{len(out)+1} (auto)\")\n",
    "\n",
    "    return out[:n]\n",
    "\n",
    "def get_topic_plan(pdf_path: str, doc_text: str, n: int) -> List[str]:\n",
    "    base = os.path.basename(pdf_path)\n",
    "\n",
    "    if CUSTOM_TOPIC_PLAN and isinstance(CUSTOM_TOPIC_PLAN, list) and len(CUSTOM_TOPIC_PLAN) > 0:\n",
    "        tp = CUSTOM_TOPIC_PLAN[:]\n",
    "        if len(tp) < n:\n",
    "            tp += [f\"Key point #{i+1} (custom fill)\" for i in range(len(tp), n)]\n",
    "        return tp[:n]\n",
    "\n",
    "    if USE_TOPIC_PLAN and base in PRESET_TOPIC_PLANS:\n",
    "        return PRESET_TOPIC_PLANS[base][:n]\n",
    "\n",
    "    if USE_TOPIC_PLAN:\n",
    "        return auto_topic_plan_from_text(doc_text, n)\n",
    "\n",
    "    return [\"\" for _ in range(n)]\n",
    "\n",
    "TOPIC_PLAN = get_topic_plan(PDF_PATH, DOC_TEXT, N_QUESTIONS)\n",
    "\n",
    "print(\"\\n✅ TOPIC_PLAN:\")\n",
    "for i, t in enumerate(TOPIC_PLAN, 1):\n",
    "    print(f\"  {i:02d}. {t}\")\n",
    "\n",
    "print(f\"\\nPDF extraction + topic plan: {(time.time()-t0):.2f}s\", flush=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5142e844",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json, pathlib\n",
    "\n",
    "SCHEMA_DIR = pathlib.Path(\"/content/schemas\")\n",
    "SCHEMA_DIR.mkdir(parents=True, exist_ok=True)\n",
    "MCQ_SCHEMA_PATH = str(SCHEMA_DIR / \"mcq_item_schema.json\")\n",
    "\n",
    "# NOTE:\n",
    "\n",
    "mcq_schema = {\n",
    "    \"type\": \"object\",\n",
    "    \"properties\": {\n",
    "        \"ID\": {\"type\": \"string\"},\n",
    "        \"Category\": {\"type\": \"string\"},\n",
    "        \"SourcePages\": {\"type\": \"string\"},\n",
    "        \"Question\": {\"type\": \"string\"},\n",
    "        \"OptionA\": {\"type\": \"string\"},\n",
    "        \"OptionB\": {\"type\": \"string\"},\n",
    "        \"OptionC\": {\"type\": \"string\"},\n",
    "        \"OptionD\": {\"type\": \"string\"},\n",
    "        \"OptionE\": {\"type\": \"string\"},\n",
    "        \"CorrectOption\": {\"type\": \"string\"},\n",
    "        \"Explanation\": {\"type\": \"string\"},\n",
    "    },\n",
    "    \"required\": [\"Question\",\"OptionA\",\"OptionB\",\"OptionC\",\"OptionD\",\"OptionE\",\"CorrectOption\",\"Explanation\",\"SourcePages\"],\n",
    "}\n",
    "\n",
    "with open(MCQ_SCHEMA_PATH, \"w\", encoding=\"utf-8\") as f:\n",
    "    json.dump(mcq_schema, f, ensure_ascii=False, indent=2)\n",
    "\n",
    "print(\"✅ schema saved:\", MCQ_SCHEMA_PATH)\n",
    "print(json.dumps(mcq_schema, ensure_ascii=False, indent=2)[:800] + \"\\n...\")\n",
    "\n",
    "VERIFIER_SCHEMA_PATH = str(SCHEMA_DIR / \"mcq_verifier_schema.json\")\n",
    "verifier_schema = {\n",
    "    \"type\": \"object\",\n",
    "    \"properties\": {\n",
    "        \"correct_options\": {\n",
    "            \"type\": \"array\",\n",
    "            \"items\": {\"type\": \"string\"},\n",
    "        },\n",
    "        \"notes\": {\"type\": \"string\"},\n",
    "    },\n",
    "    \"required\": [\"correct_options\"],\n",
    "}\n",
    "with open(VERIFIER_SCHEMA_PATH, \"w\", encoding=\"utf-8\") as f:\n",
    "    json.dump(verifier_schema, f, ensure_ascii=False, indent=2)\n",
    "\n",
    "print(\"✅ verifier schema saved:\", VERIFIER_SCHEMA_PATH)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c77b6e10",
   "metadata": {},
   "outputs": [],
   "source": [
    "import subprocess, time, json, re\n",
    "from typing import Dict, Any, Tuple, Optional, List\n",
    "from jsonschema import validate, ValidationError\n",
    "\n",
    "def _extract_json_object(text: str) -> Optional[dict]:\n",
    "    '''Extract the first JSON object from stdout and parse it (simple helper).'''\n",
    "    t = (text or \"\").strip()\n",
    "    t = re.sub(r\"^```(json)?\\s*\", \"\", t)\n",
    "    t = re.sub(r\"\\s*```$\", \"\", t)\n",
    "    if \"{\" in t and \"}\" in t:\n",
    "        start = t.find(\"{\")\n",
    "        end = t.rfind(\"}\")\n",
    "        cand = t[start:end+1]\n",
    "        try:\n",
    "            return json.loads(cand)\n",
    "        except Exception:\n",
    "            cand2 = re.sub(r'\\\\(?![\"\\\\\\\\/bfnrtu])', r\"\\\\\\\\\", cand)\n",
    "            try:\n",
    "                return json.loads(cand2)\n",
    "            except Exception:\n",
    "                return None\n",
    "    return None\n",
    "\n",
    "def llama_generate_json_one(\n",
    "    prompt: str,\n",
    "    model_path: str,\n",
    "    schema_path: str,\n",
    "    ctx_size: int = 4096,\n",
    "    max_new_tokens: int = 900,\n",
    "    temperature: float = 0.2,\n",
    "    top_p: float = 0.9,\n",
    "    seed: int = 42,\n",
    "    n_gpu_layers: int = 999,\n",
    "    timeout_sec: int = 1800,\n",
    ") -> Tuple[Optional[dict], Dict[str, Any]]:\n",
    "    '''Generate one MCQ JSON and return it as a dict (None on failure).'''\n",
    "\n",
    "    cmd = [\n",
    "        LLAMA_BIN,\n",
    "        \"-m\", model_path,\n",
    "        \"-c\", str(ctx_size),\n",
    "        \"-n\", str(max_new_tokens),\n",
    "        \"-s\", str(seed),\n",
    "        \"--temp\", str(temperature),\n",
    "        \"--top-p\", str(top_p),\n",
    "        \"-ngl\", str(n_gpu_layers),\n",
    "        \"-p\", prompt,\n",
    "    ]\n",
    "\n",
    "    if SUPPORT_JSON_SCHEMA_FILE:\n",
    "        cmd += [\"-jf\", schema_path]\n",
    "    else:\n",
    "        pass\n",
    "\n",
    "    if SUPPORT_NO_DISPLAY_PROMPT:\n",
    "        cmd += [\"--no-display-prompt\"]\n",
    "    if SUPPORT_NO_PERF:\n",
    "        cmd += [\"--no-perf\"]\n",
    "    if SUPPORT_SIMPLE_IO:\n",
    "        cmd += [\"--simple-io\"]\n",
    "    if SUPPORT_LOG_DISABLE:\n",
    "        cmd += [\"--log-disable\"]\n",
    "    if SUPPORT_SINGLE_TURN:\n",
    "        cmd += [\"-st\"]\n",
    "\n",
    "    t0 = time.time()\n",
    "    p = subprocess.run(cmd, capture_output=True, text=True, timeout=timeout_sec)\n",
    "    dt = time.time() - t0\n",
    "\n",
    "    out = (p.stdout or \"\").strip()\n",
    "    err = (p.stderr or \"\").strip()\n",
    "\n",
    "    obj = _extract_json_object(out)\n",
    "    meta = {\n",
    "        \"seconds\": dt,\n",
    "        \"returncode\": p.returncode,\n",
    "        \"stderr_head\": err[:400],\n",
    "        \"stdout_head\": out[:200],\n",
    "        \"cmd_head\": \" \".join(cmd[:10]) + \" ...\",\n",
    "        \"constraints\": \"json_schema_file\" if SUPPORT_JSON_SCHEMA_FILE else \"none\",\n",
    "    }\n",
    "\n",
    "    if obj is None:\n",
    "        meta[\"parse_ok\"] = False\n",
    "        return None, meta\n",
    "\n",
    "    try:\n",
    "        validate(instance=obj, schema=mcq_schema)\n",
    "        meta[\"schema_ok\"] = True\n",
    "    except ValidationError as e:\n",
    "        meta[\"schema_ok\"] = False\n",
    "        meta[\"schema_error\"] = str(e)[:400]\n",
    "\n",
    "    meta[\"parse_ok\"] = True\n",
    "    return obj, meta\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4fe8eb40",
   "metadata": {},
   "outputs": [],
   "source": [
    "import textwrap, re\n",
    "from typing import List, Dict\n",
    "\n",
    "def _shorten(s: str, max_len: int = 900) -> str:\n",
    "    s = re.sub(r\"\\s+\", \" \", (s or \"\")).strip()\n",
    "    if len(s) <= max_len:\n",
    "        return s\n",
    "    return s[:max_len-3] + \"...\"\n",
    "\n",
    "def build_prompt_for_topic(\n",
    "    doc_text: str,\n",
    "    topic: str,\n",
    "    q_index: int,\n",
    "    n_questions: int,\n",
    "    prior_items: List[Dict],\n",
    "    run_mode: str,\n",
    ") -> str:\n",
    "    MAX_CHARS = 14000\n",
    "    context = doc_text[:MAX_CHARS]\n",
    "\n",
    "    asked_questions = [it.get(\"Question\",\"\") for it in prior_items if it.get(\"Question\")]\n",
    "    asked_block = \"\\n\".join([f\"- {_shorten(q, 220)}\" for q in asked_questions][-12:])\n",
    "\n",
    "    topic_hint = topic if topic else \"Pick a distinct concept from the lecture material.\"\n",
    "\n",
    "    return textwrap.dedent(f'''\n",
    "    You are an instructor creating high-quality multiple-choice questions (MCQs) for students.\n",
    "\n",
    "    OUTPUT FORMAT (STRICT):\n",
    "    - Output must be a single JSON object only (no markdown, no commentary, no code fence).\n",
    "    - Create exactly ONE MCQ with 5 choices: OptionA..OptionE.\n",
    "    - CorrectOption must be one of: A, B, C, D, E (single letter).\n",
    "    - SourcePages must be included (e.g., \"p.1\" or \"p.1-2\").\n",
    "\n",
    "    CONTENT RULES (STRICT):\n",
    "    - Use ONLY the provided lecture material as the source. Do NOT add facts not in the material.\n",
    "    - The question must be answerable from the material.\n",
    "    - The explanation must justify the correct option using the material.\n",
    "\n",
    "    QUALITY RULES (VERY IMPORTANT):\n",
    "    - The MCQ must be distinct from previously asked questions.\n",
    "    - Avoid generating definition-only questions repeatedly.\n",
    "    - Ensure the 5 options are mutually exclusive and NOT duplicates.\n",
    "    - Ensure there is EXACTLY ONE correct answer.\n",
    "    - Avoid algebraically equivalent distractors (e.g., do NOT include both \"-Σ p log2 p\" and \"Σ p log2(1/p)\" in the same question).\n",
    "\n",
    "    RUN MODE:\n",
    "    - {run_mode}\n",
    "      (If 'deploy': your output will be automatically checked; if it fails (duplicates/ambiguity), it will be regenerated.)\n",
    "\n",
    "    TARGET TOPIC (must focus on this):\n",
    "    {topic_hint}\n",
    "\n",
    "    PREVIOUSLY ASKED QUESTIONS (do NOT repeat these):\n",
    "    {asked_block if asked_block else \"- (none)\"}\n",
    "\n",
    "    LECTURE MATERIAL:\n",
    "    {context}\n",
    "\n",
    "    TASK:\n",
    "    Generate MCQ #{q_index+1} out of {n_questions}.\n",
    "    ''').strip()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c4baf1e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import time, re, json, difflib\n",
    "from tqdm import tqdm\n",
    "from typing import Tuple, List, Dict, Any, Optional\n",
    "import numpy as np\n",
    "import math\n",
    "from collections import Counter\n",
    "\n",
    "def normalize_correct_option(x: str) -> str:\n",
    "    x = (x or \"\").strip()\n",
    "    m = re.match(r\"^([A-Ea-e])\", x)\n",
    "    if m:\n",
    "        return m.group(1).upper()\n",
    "    return x\n",
    "\n",
    "def _norm_for_sim(s: str) -> str:\n",
    "    s = (s or \"\").lower()\n",
    "    s = re.sub(r\"\\s+\", \" \", s).strip()\n",
    "    s = re.sub(r\"[^a-z0-9\\s\\?\\!\\.,\\-\\(\\)\\:]\", \"\", s)\n",
    "    return s\n",
    "\n",
    "def sim_ratio(a: str, b: str) -> float:\n",
    "    return difflib.SequenceMatcher(None, _norm_for_sim(a), _norm_for_sim(b)).ratio()\n",
    "\n",
    "def canon_option_text(s: str) -> str:\n",
    "    s = (s or \"\").lower()\n",
    "    s = s.replace(\"−\", \"-\")\n",
    "    s = s.replace(\"*\", \"\")\n",
    "    s = re.sub(r\"\\s+\", \"\", s)\n",
    "    if \"=\" in s:\n",
    "        s = s.split(\"=\")[-1]\n",
    "    s = s.replace(\"(bits)\", \"\").replace(\"bits\", \"\").replace(\"(nats)\", \"\").replace(\"nats\", \"\")\n",
    "    return s.strip()\n",
    "\n",
    "import ast, math\n",
    "\n",
    "_ALLOWED_FUNCS = {\n",
    "    \"log2\": math.log2,\n",
    "    \"ln\": math.log,\n",
    "    \"log\": math.log,\n",
    "    \"exp\": math.exp,\n",
    "    \"sqrt\": math.sqrt,\n",
    "}\n",
    "_ALLOWED_CONSTS = {\n",
    "    \"pi\": math.pi,\n",
    "    \"e\": math.e,\n",
    "}\n",
    "_ALLOWED_NAMES = {**_ALLOWED_FUNCS, **_ALLOWED_CONSTS}\n",
    "\n",
    "_ALLOWED_NODES = (\n",
    "    ast.Expression, ast.BinOp, ast.UnaryOp, ast.Call, ast.Load, ast.Name, ast.Constant,\n",
    "    ast.Add, ast.Sub, ast.Mult, ast.Div, ast.Pow, ast.USub, ast.UAdd,\n",
    ")\n",
    "\n",
    "def try_eval_const_expr(raw: str) -> Optional[float]:\n",
    "    s = (raw or \"\").strip()\n",
    "    if not s:\n",
    "        return None\n",
    "    s = s.replace(\"−\",\"-\")\n",
    "    s = re.sub(r\"\\(bits\\)|\\bbits\\b|\\(nats\\)|\\bnats\\b\", \"\", s, flags=re.I)\n",
    "    if \"=\" in s:\n",
    "        s = s.split(\"=\")[-1].strip()\n",
    "    if any(ch in s for ch in [\"Σ\",\"sum\", \"p(x)\", \"p_i\", \"V1\", \"V2\", \"T\", \"k_B\", \"beta\", \"β\", \"Ω\", \"Omega\", \"Δ\", \"Delta\", \"E_i\"]):\n",
    "        return None\n",
    "    try:\n",
    "        tree = ast.parse(s, mode=\"eval\")\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "    for node in ast.walk(tree):\n",
    "        if not isinstance(node, _ALLOWED_NODES):\n",
    "            return None\n",
    "        if isinstance(node, ast.Name) and node.id not in _ALLOWED_NAMES:\n",
    "            return None\n",
    "        if isinstance(node, ast.Call):\n",
    "            if not isinstance(node.func, ast.Name):\n",
    "                return None\n",
    "            if node.func.id not in _ALLOWED_FUNCS:\n",
    "                return None\n",
    "\n",
    "    try:\n",
    "        val = eval(compile(tree, \"<const_expr>\", \"eval\"), {\"__builtins__\": {}}, _ALLOWED_NAMES)\n",
    "        if isinstance(val, (int, float)) and math.isfinite(val):\n",
    "            return float(val)\n",
    "    except Exception:\n",
    "        return None\n",
    "    return None\n",
    "\n",
    "def has_duplicate_options_numeric_const(opts: List[str], tol: float = 1e-9) -> bool:\n",
    "    vals = [try_eval_const_expr(o) for o in opts]\n",
    "    for i in range(len(vals)):\n",
    "        if vals[i] is None:\n",
    "            continue\n",
    "        for j in range(i+1, len(vals)):\n",
    "            if vals[j] is None:\n",
    "                continue\n",
    "            if abs(vals[i] - vals[j]) <= tol:\n",
    "                return True\n",
    "    return False\n",
    "\n",
    "\n",
    "def parse_and_eval_option_px(opt: str, p: np.ndarray) -> Optional[float]:\n",
    "    #   - - sum_x p(x) log2 p(x)\n",
    "    #   - sum_x p(x) log2 (1/p(x))\n",
    "    #   - - sum_x p(x) log p(x)\n",
    "    #   - log2 sum_x p(x)\n",
    "    s = (opt or \"\").lower()\n",
    "    if \"=\" in s:\n",
    "        s = s.split(\"=\")[-1]\n",
    "    s = s.replace(\"(bits)\", \"\").replace(\"bits\", \"\").replace(\"(nats)\", \"\").replace(\"nats\", \"\")\n",
    "    s = re.sub(r\"\\s+\", \"\", s)\n",
    "\n",
    "    def log2(x): return math.log(x, 2)\n",
    "    def ln(x): return math.log(x)\n",
    "\n",
    "    # log2 sum_x p(x) -> log2(1)=0\n",
    "    if re.search(r\"log2sum_?xp\\(x\\)\", s) or \"log2sumxp(x)\" in s:\n",
    "        return log2(float(p.sum()))\n",
    "\n",
    "    if \"p(x)/log2p(x)\" in s:\n",
    "        neg = s.startswith(\"-\")\n",
    "        val = float(np.sum(np.array([pi / log2(pi) for pi in p])))\n",
    "        return -val if neg else val\n",
    "\n",
    "    # sum p log2(1/p)\n",
    "    if re.search(r\"log2\\(1/p\\(x\\)\\)\", s) or \"log2(1/p(x))\" in s:\n",
    "        neg = s.startswith(\"-\")\n",
    "        val = float(np.sum(p * np.array([log2(1.0/pi) for pi in p])))\n",
    "        return -val if neg else val\n",
    "\n",
    "    # sum p log2 p\n",
    "    if \"log2p(x)\" in s:\n",
    "        neg = s.startswith(\"-\")\n",
    "        val = float(np.sum(p * np.array([log2(pi) for pi in p])))\n",
    "        return -val if neg else val\n",
    "\n",
    "    # sum p log p (natural)\n",
    "    if re.search(r\"logp\\(x\\)\", s) or \"lnp(x)\" in s:\n",
    "        neg = s.startswith(\"-\")\n",
    "        val = float(np.sum(p * np.array([ln(pi) for pi in p])))\n",
    "        return -val if neg else val\n",
    "\n",
    "    return None\n",
    "def options_equivalent_px(opt1: str, opt2: str, trials: int = 5, k: int = 5) -> bool:\n",
    "    for _ in range(trials):\n",
    "        x = np.random.rand(k)\n",
    "        p = x / x.sum()\n",
    "        v1 = parse_and_eval_option_px(opt1, p)\n",
    "        v2 = parse_and_eval_option_px(opt2, p)\n",
    "        if v1 is None or v2 is None:\n",
    "            return False\n",
    "        if abs(v1 - v2) > 1e-6:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def validate_item(item: Dict[str, Any], prior_items: List[Dict[str, Any]]) -> Tuple[bool, List[str]]:\n",
    "    problems = []\n",
    "\n",
    "    q = item.get(\"Question\",\"\") or \"\"\n",
    "    if q.strip() == \"\" or q.strip() == \"[FAILED_TO_GENERATE]\":\n",
    "        problems.append(\"empty_question\")\n",
    "\n",
    "    # CorrectOption\n",
    "    c = normalize_correct_option(item.get(\"CorrectOption\",\"\"))\n",
    "    if c not in list(\"ABCDE\"):\n",
    "        problems.append(f\"invalid_correct_option:{item.get('CorrectOption')}\")\n",
    "    item[\"CorrectOption\"] = c\n",
    "\n",
    "    # Options\n",
    "    opts = [item.get(\"OptionA\",\"\"), item.get(\"OptionB\",\"\"), item.get(\"OptionC\",\"\"), item.get(\"OptionD\",\"\"), item.get(\"OptionE\",\"\")]\n",
    "    if any((o or \"\").strip()==\"\" for o in opts):\n",
    "        problems.append(\"empty_option\")\n",
    "\n",
    "    canon = [canon_option_text(o) for o in opts]\n",
    "    if len(set(canon)) < 5:\n",
    "        problems.append(\"duplicate_options_canonical\")\n",
    "\n",
    "    if ENABLE_PX_EQUIV_TEST and any(\"p(x)\" in (o or \"\").lower() for o in opts):\n",
    "        corr_map = {\"A\":0,\"B\":1,\"C\":2,\"D\":3,\"E\":4}\n",
    "        if c in corr_map:\n",
    "            corr_opt = opts[corr_map[c]]\n",
    "            for j,other in enumerate(opts):\n",
    "                if j == corr_map[c]:\n",
    "                    continue\n",
    "                if canon_option_text(other) == canon_option_text(corr_opt):\n",
    "                    problems.append(\"another_option_equivalent_to_correct (canonical)\")\n",
    "                    break\n",
    "                if options_equivalent_px(corr_opt, other, trials=PX_EQUIV_TRIALS):\n",
    "                    problems.append(\"another_option_equivalent_to_correct (px_equiv_test)\")\n",
    "                    break\n",
    "\n",
    "    for prev in prior_items:\n",
    "        prev_q = prev.get(\"Question\",\"\") or \"\"\n",
    "        if prev_q.strip()==\"\":\n",
    "            continue\n",
    "        if sim_ratio(q, prev_q) >= DUP_SIM_THRESHOLD:\n",
    "            problems.append(\"duplicate_question_fuzzy\")\n",
    "            break\n",
    "\n",
    "    ok = (len(problems) == 0)\n",
    "    return ok, problems\n",
    "\n",
    "def extract_excerpt_by_source_pages(doc_text: str, source_pages: str, max_chars: int = 1600) -> str:\n",
    "    \"\"\"Use SourcePages (e.g., 'p.1-2') to extract a nearby snippet from doc_text.\"\"\"\n",
    "    s = (source_pages or \"\")\n",
    "    nums = re.findall(r\"p\\.(\\d+)\", s)\n",
    "    if not nums:\n",
    "        return doc_text[:max_chars]\n",
    "    a = int(nums[0])\n",
    "    b = int(nums[-1])\n",
    "    if b < a:\n",
    "        a, b = b, a\n",
    "    out = []\n",
    "    for k in range(a, b+1):\n",
    "        marker = f\"(p.{k})\"\n",
    "        idx = doc_text.find(marker)\n",
    "        if idx < 0:\n",
    "            continue\n",
    "        nxt = doc_text.find(f\"(p.{k+1})\", idx+1)\n",
    "        chunk = doc_text[idx: (nxt if nxt>0 else idx+max_chars)]\n",
    "        out.append(chunk)\n",
    "        if sum(len(x) for x in out) >= max_chars:\n",
    "            break\n",
    "    txt = \"\\n\\n\".join(out).strip()\n",
    "    return txt[:max_chars]\n",
    "\n",
    "def build_verifier_prompt(item: Dict[str, Any], source_excerpt: str) -> str:\n",
    "    q = item.get(\"Question\",\"\")\n",
    "    opts = {\n",
    "        \"A\": item.get(\"OptionA\",\"\"),\n",
    "        \"B\": item.get(\"OptionB\",\"\"),\n",
    "        \"C\": item.get(\"OptionC\",\"\"),\n",
    "        \"D\": item.get(\"OptionD\",\"\"),\n",
    "        \"E\": item.get(\"OptionE\",\"\"),\n",
    "    }\n",
    "    return textwrap.dedent(f\"\"\"    You are a strict examiner.\n",
    "\n",
    "    Task:\n",
    "    - Determine which answer choices (A–E) are correct.\n",
    "    - IMPORTANT: In well-formed MCQs, exactly ONE option should be correct.\n",
    "    - If multiple options are correct or none is correct, still list all correct options you found.\n",
    "\n",
    "    Return ONLY a JSON object that matches this schema:\n",
    "    {{\n",
    "      \"correct_options\": [\"A\"],\n",
    "      \"notes\": \"short reason (optional)\"\n",
    "    }}\n",
    "\n",
    "    Source excerpt (may be partial):\n",
    "    {source_excerpt}\n",
    "\n",
    "    Question:\n",
    "    {q}\n",
    "\n",
    "    Choices:\n",
    "    A) {opts[\"A\"]}\n",
    "    B) {opts[\"B\"]}\n",
    "    C) {opts[\"C\"]}\n",
    "    D) {opts[\"D\"]}\n",
    "    E) {opts[\"E\"]}\n",
    "    \"\"\")\n",
    "\n",
    "def verifier_check_unique_correct(\n",
    "    item: Dict[str, Any],\n",
    "    doc_text: str,\n",
    "    model_path: str,\n",
    "    seed: int,\n",
    ") -> Tuple[bool, Dict[str, Any]]:\n",
    "    excerpt = extract_excerpt_by_source_pages(doc_text, item.get(\"SourcePages\",\"p.?\"), max_chars=1600)\n",
    "    prompt = build_verifier_prompt(item, excerpt)\n",
    "    obj, meta = llama_generate_json_one(\n",
    "        prompt=prompt,\n",
    "        model_path=model_path,\n",
    "        schema_path=VERIFIER_SCHEMA_PATH,\n",
    "        ctx_size=min(CTX_SIZE, 4096),\n",
    "        max_new_tokens=VERIFIER_MAX_NEW_TOKENS,\n",
    "        temperature=0.0,\n",
    "        top_p=1.0,\n",
    "        seed=seed,\n",
    "        n_gpu_layers=N_GPU_LAYERS,\n",
    "    )\n",
    "    # parse result\n",
    "    corrects = []\n",
    "    if obj and isinstance(obj.get(\"correct_options\", None), list):\n",
    "        for x in obj[\"correct_options\"]:\n",
    "            if not isinstance(x, str):\n",
    "                continue\n",
    "            m = re.match(r\"^([A-Ea-e])\", x.strip())\n",
    "            if m:\n",
    "                corrects.append(m.group(1).upper())\n",
    "    corrects = sorted(set(corrects))\n",
    "    out = {\"verifier_correct_options\": corrects, \"verifier_raw\": obj}\n",
    "    # well-formed if exactly one correct option\n",
    "    ok = (len(corrects) == 1)\n",
    "    return ok, out\n",
    "\n",
    "\n",
    "def generate_one_question_for_topic(\n",
    "    doc_text: str,\n",
    "    topic: str,\n",
    "    qi: int,\n",
    "    n_questions: int,\n",
    "    model_path: str,\n",
    "    seed: int,\n",
    "    prior_items: List[Dict[str, Any]],\n",
    ") -> Tuple[Dict[str, Any], Dict[str, Any]]:\n",
    "    tries = 0\n",
    "    last_meta = None\n",
    "    last_obj = None\n",
    "    last_problems = None\n",
    "\n",
    "    while tries < MAX_TRIES_PER_QUESTION:\n",
    "        prompt = build_prompt_for_topic(\n",
    "            doc_text=doc_text,\n",
    "            topic=topic,\n",
    "            q_index=qi,\n",
    "            n_questions=n_questions,\n",
    "            prior_items=prior_items,\n",
    "            run_mode=RUN_MODE,\n",
    "        )\n",
    "\n",
    "        obj = None\n",
    "        meta = None\n",
    "\n",
    "        for r in range(RETRY_MAX):\n",
    "            obj, meta = llama_generate_json_one(\n",
    "                prompt=prompt,\n",
    "                model_path=model_path,\n",
    "                schema_path=MCQ_SCHEMA_PATH,\n",
    "                ctx_size=CTX_SIZE,\n",
    "                max_new_tokens=MAX_NEW_TOKENS,\n",
    "                temperature=TEMPERATURE,\n",
    "                top_p=TOP_P,\n",
    "                seed=seed + tries,\n",
    "                n_gpu_layers=N_GPU_LAYERS,\n",
    "            )\n",
    "            if obj is not None and meta.get(\"schema_ok\", True):\n",
    "                break\n",
    "            obj = None\n",
    "\n",
    "        last_meta = meta or {}\n",
    "        last_obj = obj\n",
    "        if obj is None:\n",
    "            tries += 1\n",
    "            continue\n",
    "\n",
    "        obj[\"CorrectOption\"] = normalize_correct_option(obj.get(\"CorrectOption\",\"\"))\n",
    "        if not obj.get(\"ID\"):\n",
    "            obj[\"ID\"] = f\"Q{qi+1:02d}\"\n",
    "        if not obj.get(\"Category\"):\n",
    "            obj[\"Category\"] = \"MCQ\"\n",
    "        if not obj.get(\"SourcePages\"):\n",
    "            obj[\"SourcePages\"] = \"p.?\"\n",
    "        obj[\"FocusTopic\"] = topic\n",
    "\n",
    "        ok, problems = validate_item(obj, prior_items)\n",
    "        last_problems = problems\n",
    "\n",
    "        if RUN_MODE == \"eval\":\n",
    "            last_meta[\"qc_ok\"] = ok\n",
    "            last_meta[\"qc_problems\"] = problems\n",
    "            last_meta[\"tries\"] = tries + 1\n",
    "            return obj, last_meta\n",
    "\n",
    "        if ok:\n",
    "            last_meta[\"qc_ok\"] = True\n",
    "            last_meta[\"qc_problems\"] = []\n",
    "            last_meta[\"tries\"] = tries + 1\n",
    "            return obj, last_meta\n",
    "\n",
    "        tries += 1\n",
    "\n",
    "    fallback = last_obj if last_obj is not None else {\n",
    "        \"ID\": f\"Q{qi+1:02d}\",\n",
    "        \"Category\": \"MCQ\",\n",
    "        \"SourcePages\": \"p.?\",\n",
    "        \"Question\": \"[FAILED_TO_GENERATE]\",\n",
    "        \"OptionA\": \"\", \"OptionB\": \"\", \"OptionC\": \"\", \"OptionD\": \"\", \"OptionE\": \"\",\n",
    "        \"CorrectOption\": \"\",\n",
    "        \"Explanation\": \"Generation failed (max tries reached).\",\n",
    "        \"FocusTopic\": topic,\n",
    "    }\n",
    "    last_meta = last_meta or {}\n",
    "    last_meta[\"qc_ok\"] = False\n",
    "    last_meta[\"qc_problems\"] = last_problems or [\"failed_or_max_tries\"]\n",
    "    last_meta[\"tries\"] = MAX_TRIES_PER_QUESTION\n",
    "    return fallback, last_meta\n",
    "\n",
    "def generate_mcqs_for_one_pdf(pdf_path: str, model_path: str, seeds: List[int]):\n",
    "    def pdf_to_text_with_pages(pdf_path: str) -> str:\n",
    "        d = fitz.open(pdf_path)\n",
    "        ps = []\n",
    "        for i, page in enumerate(d):\n",
    "            txt = page.get_text(\"text\")\n",
    "            txt = re.sub(r\"\\s+\\n\", \"\\n\", txt)\n",
    "            ps.append(f\"(p.{i+1})\\n{txt.strip()}\")\n",
    "        return \"\\n\\n\".join(ps).strip()\n",
    "\n",
    "    results_all = []\n",
    "    for seed in seeds:\n",
    "        doc_text = pdf_to_text_with_pages(pdf_path)\n",
    "        topic_plan = get_topic_plan(pdf_path, doc_text, N_QUESTIONS)\n",
    "\n",
    "        t0 = time.time()\n",
    "        items = []\n",
    "        metas = []\n",
    "\n",
    "        for qi in tqdm(range(N_QUESTIONS), desc=f\"Generating (seed={seed})\"):\n",
    "            topic = topic_plan[qi] if qi < len(topic_plan) else \"\"\n",
    "            obj, meta = generate_one_question_for_topic(\n",
    "                doc_text=doc_text,\n",
    "                topic=topic,\n",
    "                qi=qi,\n",
    "                n_questions=N_QUESTIONS,\n",
    "                model_path=model_path,\n",
    "                seed=seed,\n",
    "                prior_items=items,\n",
    "            )\n",
    "            items.append(obj)\n",
    "            metas.append(meta)\n",
    "\n",
    "        dt = time.time() - t0\n",
    "        results_all.append({\n",
    "            \"pdf_path\": pdf_path,\n",
    "            \"seed\": seed,\n",
    "            \"seconds_total\": dt,\n",
    "            \"topic_plan\": topic_plan,\n",
    "            \"items\": items,\n",
    "            \"metas\": metas,\n",
    "        })\n",
    "    return results_all\n",
    "\n",
    "if RUN_BATCH:\n",
    "    RUNS = []\n",
    "    for p in BATCH_PDF_LIST:\n",
    "        RUNS.extend(generate_mcqs_for_one_pdf(p, MODEL_PATH, seeds=BATCH_SEEDS))\n",
    "else:\n",
    "    RUNS = generate_mcqs_for_one_pdf(PDF_PATH, MODEL_PATH, seeds=[SEED])\n",
    "\n",
    "print(\"✅ runs:\", len(RUNS))\n",
    "print(\"✅ example item keys:\", list(RUNS[0][\"items\"][0].keys()))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2d18d8a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import re, difflib\n",
    "from collections import Counter\n",
    "from typing import List, Dict, Any, Tuple\n",
    "\n",
    "import ast, math\n",
    "_ALLOWED_FUNCS = {\n",
    "    \"log2\": math.log2,\n",
    "    \"ln\": math.log,\n",
    "    \"log\": math.log,\n",
    "    \"exp\": math.exp,\n",
    "    \"sqrt\": math.sqrt,\n",
    "}\n",
    "_ALLOWED_CONSTS = {\"pi\": math.pi, \"e\": math.e}\n",
    "_ALLOWED_NAMES = {**_ALLOWED_FUNCS, **_ALLOWED_CONSTS}\n",
    "_ALLOWED_NODES = (\n",
    "    ast.Expression, ast.BinOp, ast.UnaryOp, ast.Call, ast.Load, ast.Name, ast.Constant,\n",
    "    ast.Add, ast.Sub, ast.Mult, ast.Div, ast.Pow, ast.USub, ast.UAdd,\n",
    ")\n",
    "def try_eval_const_expr(raw: str):\n",
    "    s = (raw or \"\").strip()\n",
    "    if not s:\n",
    "        return None\n",
    "    s = s.replace(\"−\",\"-\")\n",
    "    s = re.sub(r\"\\(bits\\)|\\bbits\\b|\\(nats\\)|\\bnats\\b\", \"\", s, flags=re.I)\n",
    "    if \"=\" in s:\n",
    "        s = s.split(\"=\")[-1].strip()\n",
    "    if any(ch in s for ch in [\"Σ\",\"sum\", \"p(x)\", \"p_i\", \"V1\", \"V2\", \"T\", \"k_B\", \"beta\", \"β\", \"Ω\", \"Omega\", \"Δ\", \"Delta\", \"E_i\"]):\n",
    "        return None\n",
    "    try:\n",
    "        tree = ast.parse(s, mode=\"eval\")\n",
    "    except Exception:\n",
    "        return None\n",
    "    for node in ast.walk(tree):\n",
    "        if not isinstance(node, _ALLOWED_NODES):\n",
    "            return None\n",
    "        if isinstance(node, ast.Name) and node.id not in _ALLOWED_NAMES:\n",
    "            return None\n",
    "        if isinstance(node, ast.Call):\n",
    "            if not isinstance(node.func, ast.Name) or node.func.id not in _ALLOWED_FUNCS:\n",
    "                return None\n",
    "    try:\n",
    "        val = eval(compile(tree, \"<const_expr>\", \"eval\"), {\"__builtins__\": {}}, _ALLOWED_NAMES)\n",
    "        if isinstance(val, (int,float)) and math.isfinite(val):\n",
    "            return float(val)\n",
    "    except Exception:\n",
    "        return None\n",
    "    return None\n",
    "\n",
    "def has_duplicate_options_numeric_const(opts: List[str], tol: float = 1e-9) -> bool:\n",
    "    vals = [try_eval_const_expr(o) for o in opts]\n",
    "    for i in range(len(vals)):\n",
    "        if vals[i] is None:\n",
    "            continue\n",
    "        for j in range(i+1, len(vals)):\n",
    "            if vals[j] is None:\n",
    "                continue\n",
    "            if abs(vals[i]-vals[j]) <= tol:\n",
    "                return True\n",
    "    return False\n",
    "\n",
    "\n",
    "def extract_numbers(s: str):\n",
    "    if not s:\n",
    "        return []\n",
    "    nums = re.findall(r\"[-+]?\\d*\\.?\\d+(?:[eE][-+]?\\d+)?\", s)\n",
    "    out = []\n",
    "    for n in nums:\n",
    "        try:\n",
    "            out.append(float(n))\n",
    "        except Exception:\n",
    "            pass\n",
    "    return out\n",
    "\n",
    "def _norm_for_sim2(s: str) -> str:\n",
    "    s = (s or \"\").lower()\n",
    "    s = re.sub(r\"\\s+\", \" \", s).strip()\n",
    "    return s\n",
    "\n",
    "def sim_ratio2(a: str, b: str) -> float:\n",
    "    return difflib.SequenceMatcher(None, _norm_for_sim2(a), _norm_for_sim2(b)).ratio()\n",
    "\n",
    "def canon_option_text2(s: str) -> str:\n",
    "    s = (s or \"\").lower()\n",
    "    s = s.replace(\"−\", \"-\").replace(\"*\",\"\")\n",
    "    s = re.sub(r\"\\s+\", \"\", s)\n",
    "    if \"=\" in s:\n",
    "        s = s.split(\"=\")[-1]\n",
    "    s = s.replace(\"(bits)\", \"\").replace(\"bits\",\"\").replace(\"(nats)\", \"\").replace(\"nats\",\"\")\n",
    "    return s.strip()\n",
    "\n",
    "def auto_check_items_v2(items: List[Dict[str, Any]], dup_threshold: float = 0.92) -> Tuple[List[Dict[str, Any]], Dict[str, Any]]:\n",
    "    issues = []\n",
    "\n",
    "    q_texts = [ (it.get(\"ID\",\"\"), (it.get(\"Question\",\"\") or \"\").strip()) for it in items ]\n",
    "    q_only = [q for _,q in q_texts]\n",
    "\n",
    "    counts = Counter([q.lower() for q in q_only if q])\n",
    "    dup_exact = [q for q,c in counts.items() if c>1]\n",
    "    for q in dup_exact:\n",
    "        ids = [qid for qid,qq in q_texts if qq.lower()==q]\n",
    "        issues.append({\"type\":\"duplicate_question_exact\",\"ids\":ids,\"detail\":q[:140]})\n",
    "\n",
    "    near_pairs = []\n",
    "    for i in range(len(q_texts)):\n",
    "        for j in range(i+1, len(q_texts)):\n",
    "            qi, qj = q_texts[i][1], q_texts[j][1]\n",
    "            if not qi or not qj:\n",
    "                continue\n",
    "            r = sim_ratio2(qi, qj)\n",
    "            if r >= dup_threshold:\n",
    "                near_pairs.append((q_texts[i][0], q_texts[j][0], float(r)))\n",
    "    for a,b,r in near_pairs:\n",
    "        issues.append({\"type\":\"duplicate_question_fuzzy_pair\",\"pair\":[a,b],\"ratio\":r})\n",
    "\n",
    "    for it in items:\n",
    "        qid = it.get(\"ID\",\"\")\n",
    "        opts = [it.get(\"OptionA\",\"\"),it.get(\"OptionB\",\"\"),it.get(\"OptionC\",\"\"),it.get(\"OptionD\",\"\"),it.get(\"OptionE\",\"\")]\n",
    "        if any((o or \"\").strip()==\"\" for o in opts):\n",
    "            issues.append({\"type\":\"empty_option\",\"id\":qid})\n",
    "\n",
    "        canon = [canon_option_text2(o) for o in opts]\n",
    "        if len(set(canon)) < 5:\n",
    "            issues.append({\"type\":\"duplicate_options_canonical\",\"id\":qid})\n",
    "\n",
    "        if ENABLE_CONST_EQUIV_CHECK and has_duplicate_options_numeric_const(opts, tol=CONST_EQUIV_TOL):\n",
    "            issues.append({\"type\":\"duplicate_options_numeric_const\",\"id\":qid})\n",
    "\n",
    "        c = (it.get(\"CorrectOption\",\"\") or \"\").strip().upper()\n",
    "        if c not in list(\"ABCDE\"):\n",
    "            issues.append({\"type\":\"invalid_correct_option\",\"id\":qid,\"value\":c})\n",
    "\n",
    "        if ENABLE_PX_EQUIV_TEST and any(\"p(x)\" in (o or \"\").lower() for o in opts) and c in list(\"ABCDE\"):\n",
    "            corr_idx = \"ABCDE\".index(c)\n",
    "            corr_opt = opts[corr_idx]\n",
    "            for j,other in enumerate(opts):\n",
    "                if j==corr_idx:\n",
    "                    continue\n",
    "                if canon_option_text2(other) == canon_option_text2(corr_opt):\n",
    "                    issues.append({\"type\":\"another_option_equivalent_to_correct\",\"id\":qid,\"method\":\"canonical\",\"other\":\"ABCDE\"[j]})\n",
    "                    break\n",
    "                if options_equivalent_px(corr_opt, other, trials=PX_EQUIV_TRIALS):\n",
    "                    issues.append({\"type\":\"another_option_equivalent_to_correct\",\"id\":qid,\"method\":\"px_equiv_test\",\"other\":\"ABCDE\"[j]})\n",
    "                    break\n",
    "\n",
    "        exp = it.get(\"Explanation\",\"\") or \"\"\n",
    "        corr_map = {\"A\":\"OptionA\",\"B\":\"OptionB\",\"C\":\"OptionC\",\"D\":\"OptionD\",\"E\":\"OptionE\"}\n",
    "        corr_text = it.get(corr_map.get(c,\"\"),\"\") if c in corr_map else \"\"\n",
    "        corr_nums = extract_numbers(corr_text)\n",
    "        exp_nums = extract_numbers(exp)\n",
    "        if corr_nums and exp_nums:\n",
    "            if not any(any(abs(a-b) < 1e-9 for b in exp_nums) for a in corr_nums):\n",
    "                issues.append({\"type\":\"numeric_mismatch_suspect\",\"id\":qid,\"corr_nums\":corr_nums[:3],\"exp_nums\":exp_nums[:5]})\n",
    "\n",
    "        round_words = [\"round\", \"rounded\", \"approx\", \"approximately\", \"≈\"]\n",
    "        if any(w in exp.lower() for w in round_words) and not any(w in (it.get(\"Question\",\"\").lower()) for w in [\"round\",\"approx\",\"approximately\"]):\n",
    "            issues.append({\"type\":\"rounding_instruction_missing_suspect\",\"id\":qid})\n",
    "\n",
    "    q_unique_exact = len(set([q.lower() for q in q_only if q]))\n",
    "    q_total = len([q for q in q_only if q])\n",
    "    qc_meta = {\n",
    "        \"n_questions_total\": q_total,\n",
    "        \"n_questions_unique_exact\": q_unique_exact,\n",
    "        \"n_questions_duplicate_occurrences_exact\": max(0, q_total - q_unique_exact),\n",
    "        \"n_fuzzy_duplicate_pairs\": len(near_pairs),\n",
    "        \"dup_threshold\": dup_threshold,\n",
    "    }\n",
    "    return issues, qc_meta\n",
    "\n",
    "CHECK_ROWS = []\n",
    "for run in RUNS:\n",
    "    its = run[\"items\"]\n",
    "    issues, qc_meta = auto_check_items_v2(its, dup_threshold=DUP_SIM_THRESHOLD)\n",
    "    run[\"issues\"] = issues\n",
    "    run[\"qc_meta\"] = qc_meta\n",
    "\n",
    "    tries_list = [m.get(\"tries\",1) for m in run.get(\"metas\",[])]\n",
    "    tries_total = int(sum([t for t in tries_list if isinstance(t,(int,float))]))\n",
    "\n",
    "    qc_ok_list = [m.get(\"qc_ok\", None) for m in run.get(\"metas\",[])]\n",
    "    qc_ok_rate = None\n",
    "    if qc_ok_list and all(x is not None for x in qc_ok_list):\n",
    "        qc_ok_rate = float(sum(1 for x in qc_ok_list if x) / len(qc_ok_list))\n",
    "\n",
    "    CHECK_ROWS.append({\n",
    "        \"pdf_path\": run[\"pdf_path\"],\n",
    "        \"seed\": run[\"seed\"],\n",
    "        \"seconds_total\": run[\"seconds_total\"],\n",
    "        \"n_items\": len(its),\n",
    "        \"n_failed\": sum(1 for x in its if x.get(\"Question\") == \"[FAILED_TO_GENERATE]\"),\n",
    "        \"n_issues\": len(issues),\n",
    "        \"issue_types\": \", \".join(sorted(set(i[\"type\"] for i in issues))) if issues else \"\",\n",
    "        \"unique_q_exact\": qc_meta.get(\"n_questions_unique_exact\"),\n",
    "        \"dup_occ_exact\": qc_meta.get(\"n_questions_duplicate_occurrences_exact\"),\n",
    "        \"fuzzy_dup_pairs\": qc_meta.get(\"n_fuzzy_duplicate_pairs\"),\n",
    "        \"tries_total\": tries_total,\n",
    "        \"qc_ok_rate\": qc_ok_rate,\n",
    "    })\n",
    "\n",
    "summary_df = pd.DataFrame(CHECK_ROWS)\n",
    "summary_df\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2531de8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Export artifacts per run (including run_manifest.json)\n",
    "import os, json, pathlib, hashlib, subprocess, platform\n",
    "import pandas as pd\n",
    "from datetime import datetime, timezone\n",
    "\n",
    "OUT_ROOT = pathlib.Path(\"/content/output_mcq\")\n",
    "OUT_ROOT.mkdir(parents=True, exist_ok=True)\n",
    "ts = datetime.now(timezone.utc).strftime(\"%Y%m%d-%H%M%SZ\")\n",
    "OUT_DIR = OUT_ROOT / ts\n",
    "OUT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "def items_to_questionbank_df(items):\n",
    "    rows = []\n",
    "    for it in items:\n",
    "        rows.append({\n",
    "            \"ID\": it.get(\"ID\",\"\"),\n",
    "            \"Category\": it.get(\"Category\",\"\"),\n",
    "            \"FocusTopic\": it.get(\"FocusTopic\",\"\"),\n",
    "            \"SourcePages\": it.get(\"SourcePages\",\"\"),\n",
    "            \"Question\": it.get(\"Question\",\"\"),\n",
    "            \"OptionA\": it.get(\"OptionA\",\"\"),\n",
    "            \"OptionB\": it.get(\"OptionB\",\"\"),\n",
    "            \"OptionC\": it.get(\"OptionC\",\"\"),\n",
    "            \"OptionD\": it.get(\"OptionD\",\"\"),\n",
    "            \"OptionE\": it.get(\"OptionE\",\"\"),\n",
    "            \"CorrectOption\": it.get(\"CorrectOption\",\"\"),\n",
    "            \"Explanation\": it.get(\"Explanation\",\"\"),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "def sha256_file(path: str) -> str:\n",
    "    h = hashlib.sha256()\n",
    "    with open(path, \"rb\") as f:\n",
    "        for chunk in iter(lambda: f.read(1024*1024), b\"\"):\n",
    "            h.update(chunk)\n",
    "    return h.hexdigest()\n",
    "\n",
    "def try_git_commit(repo_dir: str):\n",
    "    try:\n",
    "        return subprocess.check_output(\n",
    "            [\"git\", \"-C\", repo_dir, \"rev-parse\", \"HEAD\"],\n",
    "            stderr=subprocess.DEVNULL,\n",
    "        ).decode(\"utf-8\").strip()\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "LLAMA_CPP_COMMIT = try_git_commit(str(LLAMA_DIR)) if \"LLAMA_DIR\" in globals() else None\n",
    "\n",
    "def build_run_manifest(run, run_dir: pathlib.Path):\n",
    "    pdf_basename = os.path.basename(run[\"pdf_path\"])\n",
    "    seed = int(run.get(\"seed\", -1))\n",
    "    model_path = globals().get(\"MODEL_PATH\", None)\n",
    "\n",
    "    # model hashes are optional (model file may be large / not bundled)\n",
    "    model_sha256 = None\n",
    "    model_filename = None\n",
    "    if model_path and os.path.exists(model_path):\n",
    "        model_filename = os.path.basename(model_path)\n",
    "        try:\n",
    "            model_sha256 = sha256_file(model_path)\n",
    "        except Exception:\n",
    "            model_sha256 = None\n",
    "\n",
    "    # artifact checksums (small files)\n",
    "    q_json = run_dir / \"questions.json\"\n",
    "    qb_csv = run_dir / \"QuestionBank.csv\"\n",
    "    issues_json = run_dir / \"auto_check_issues.json\"\n",
    "\n",
    "    manifest = {\n",
    "        \"run_id\": run_dir.name,\n",
    "        \"pdf_basename\": pdf_basename,\n",
    "        \"seed\": seed,\n",
    "        \"timestamps\": {\n",
    "            \"generated_utc\": datetime.now(timezone.utc).replace(microsecond=0).isoformat()\n",
    "        },\n",
    "        \"environment\": {\n",
    "            \"platform\": \"Google Colab\" if os.path.exists(\"/content\") else \"local\",\n",
    "            \"python\": platform.python_version(),\n",
    "            \"os\": platform.platform(),\n",
    "        },\n",
    "        \"toolchain\": {\n",
    "            \"llama_cpp_repo\": \"https://github.com/ggml-org/llama.cpp\",\n",
    "            \"llama_cpp_commit\": LLAMA_CPP_COMMIT,\n",
    "        },\n",
    "        \"model\": {\n",
    "            \"mode\": globals().get(\"MODEL_MODE\", None),\n",
    "            \"hf_repo_id\": globals().get(\"HF_REPO_ID\", None),\n",
    "            \"hf_filename\": globals().get(\"HF_FILENAME\", None),\n",
    "            \"local_path\": model_path,\n",
    "            \"gguf_filename\": model_filename,\n",
    "            \"gguf_sha256\": model_sha256,\n",
    "        },\n",
    "        \"decoding\": {\n",
    "            \"ctx_size\": globals().get(\"CTX_SIZE\", None),\n",
    "            \"n_gpu_layers\": globals().get(\"N_GPU_LAYERS\", None),\n",
    "            \"temperature\": globals().get(\"TEMPERATURE\", None),\n",
    "            \"top_p\": globals().get(\"TOP_P\", None),\n",
    "            \"max_new_tokens\": globals().get(\"MAX_NEW_TOKENS\", None),\n",
    "        },\n",
    "        \"qc\": {\n",
    "            \"n_questions_target\": globals().get(\"N_QUESTIONS\", None),\n",
    "            \"retry_max\": globals().get(\"RETRY_MAX\", None),\n",
    "            \"dup_similarity_threshold\": globals().get(\"DUP_SIM_THRESHOLD\", None),\n",
    "            \"enable_const_equiv_check\": globals().get(\"ENABLE_CONST_EQUIV_CHECK\", None),\n",
    "            \"const_equiv_tol\": globals().get(\"CONST_EQUIV_TOL\", None),\n",
    "            \"enable_px_equiv_test\": globals().get(\"ENABLE_PX_EQUIV_TEST\", None),\n",
    "            \"px_equiv_trials\": globals().get(\"PX_EQUIV_TRIALS\", None),\n",
    "            \"enable_unique_correct\": globals().get(\"ENABLE_UNIQUE_CORRECT_CHECK\", None),\n",
    "        },\n",
    "        \"results\": {\n",
    "            \"seconds_total\": float(run.get(\"seconds_total\", 0.0)),\n",
    "            \"n_items\": int(len(run.get(\"items\", []))),\n",
    "            \"warnings_count\": int(len(run.get(\"issues\", []))),\n",
    "            \"warning_types\": sorted(set([i.get(\"type\",\"\") for i in run.get(\"issues\", []) if i.get(\"type\")])),\n",
    "        },\n",
    "        \"files\": {\n",
    "            \"questions_json\": {\"path\": q_json.name, \"sha256\": sha256_file(str(q_json))} if q_json.exists() else None,\n",
    "            \"questionbank_csv\": {\"path\": qb_csv.name, \"sha256\": sha256_file(str(qb_csv))} if qb_csv.exists() else None,\n",
    "            \"auto_check_issues_json\": {\"path\": issues_json.name, \"sha256\": sha256_file(str(issues_json))} if issues_json.exists() else None,\n",
    "        },\n",
    "    }\n",
    "    return manifest\n",
    "\n",
    "all_run_artifacts = []\n",
    "\n",
    "for run in RUNS:\n",
    "    safe_pdf = os.path.basename(run[\"pdf_path\"]).replace(\".pdf\",\"\")\n",
    "    run_tag = f\"{safe_pdf}_seed{int(run['seed'])}\"\n",
    "    run_dir = OUT_DIR / run_tag\n",
    "    run_dir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "    # save run-level artifacts\n",
    "    items = run.get(\"items\", [])\n",
    "    with open(run_dir / \"questions.json\", \"w\", encoding=\"utf-8\") as f:\n",
    "        json.dump(items, f, ensure_ascii=False, indent=2)\n",
    "\n",
    "    with open(run_dir / \"auto_check_issues.json\", \"w\", encoding=\"utf-8\") as f:\n",
    "        json.dump(run.get(\"issues\", []), f, ensure_ascii=False, indent=2)\n",
    "\n",
    "    df = items_to_questionbank_df(items)\n",
    "    df.to_csv(run_dir / \"QuestionBank.csv\", index=False, encoding=\"utf-8\")\n",
    "\n",
    "    # manifest\n",
    "    manifest = build_run_manifest(run, run_dir)\n",
    "    with open(run_dir / \"run_manifest.json\", \"w\", encoding=\"utf-8\") as f:\n",
    "        json.dump(manifest, f, ensure_ascii=False, indent=2)\n",
    "\n",
    "    all_run_artifacts.append({\n",
    "        \"run_tag\": run_tag,\n",
    "        \"questions_json\": str(run_dir / \"questions.json\"),\n",
    "        \"questionbank_csv\": str(run_dir / \"QuestionBank.csv\"),\n",
    "        \"issues_json\": str(run_dir / \"auto_check_issues.json\"),\n",
    "        \"run_manifest_json\": str(run_dir / \"run_manifest.json\"),\n",
    "    })\n",
    "\n",
    "# Save summary if available\n",
    "summary_path = OUT_DIR / \"runs_summary.csv\"\n",
    "if \"summary_df\" in globals():\n",
    "    summary_df.to_csv(summary_path, index=False, encoding=\"utf-8\")\n",
    "else:\n",
    "    pd.DataFrame(all_run_artifacts).to_csv(summary_path, index=False, encoding=\"utf-8\")\n",
    "\n",
    "print(\"✅ OUT_DIR:\", OUT_DIR)\n",
    "print(\"✅ summary:\", summary_path)\n",
    "\n",
    "pd.DataFrame(all_run_artifacts)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ce6831ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Optional: zip the output directory for download/sharing\n",
    "import shutil\n",
    "\n",
    "zip_path = shutil.make_archive(str(OUT_DIR), 'zip', root_dir=str(OUT_DIR))\n",
    "print('Created:', zip_path)\n",
    "\n",
    "# In Google Colab you may uncomment the following:\n",
    "# from google.colab import files\n",
    "# files.download(zip_path)\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "RUN_ALL_end_to_end_mcq_pipeline_JP.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "pygments_lexer": "ipython3"
  },
  "modified": "2026-02-16T03:34:53.656551"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/arxiv_dummy_entropy_pack/requirements.txt <==
pymupdf
pandas
numpy
jsonschema
tqdm
huggingface_hub


==> anc/dummy_lecture_01_information_theory_entropy_seed0/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Information content: I(x) = -log2 p(x),p.1,What is the information content of an event with a probability of 0.25?,-log2(0.25),-log2(0.5),log2(0.25),log2(0.5),2*log2(0.5),A,"The information content I(x) is defined as -log2 p(x). For an event with a probability of 0.25, the information content is -log2(0.25) = 2 bits."
Q02,MCQ,Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits),p.1,What is the Shannon entropy of a fair coin flip?,0 bits,1 bit,2 bits,0.5 bits,3 bits,B,"A fair coin flip has two equally likely outcomes, each with a probability of 0.5. Using the Shannon entropy formula H(X) = -Σ p(x) log2 p(x), we calculate H(X) = - (0.5 log2 0.5 + 0.5 log2 0.5) = - (0.5 * -1 + 0.5 * -1) = 1 bit. Therefore, the Shannon entropy of a fair coin flip is 1 bit."
Q03,MCQ,Non-negativity: H(X) ≥ 0 and when equality holds,p.1-2,"According to the lecture material, when does the Shannon entropy H(X) equal zero?",When X is a random variable with two outcomes of equal probability,When X is a random variable with one outcome having probability 1,When X is a random variable with outcomes having probabilities that sum to 1,When X is a random variable with outcomes having probabilities that are uniformly distributed,When X is a random variable with outcomes having probabilities that are all zero,B,"The correct answer is B. According to the lecture material, the non-negativity property of Shannon entropy states that H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that the entropy is zero when there is no uncertainty, i.e., when one outcome has a probability of 1 and all other outcomes have a probability of 0."
Q04,MCQ,Maximum entropy: uniform distribution gives H(X)=log2 n,p.1-2,"According to the lecture material, what is the Shannon entropy of a discrete random variable X with a uniform distribution over n outcomes?",0 bits,log2(n) bits,1 bit,n bits,n log2(n) bits,B,"The lecture material states that among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n."
Q05,MCQ,"Chain rule: H(X,Y)=H(X)+H(Y|X)",p.2,"According to the chain rule in information theory, what is the relationship between the joint entropy H(X,Y) and the conditional entropy H(Y|X)?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X|Y) + H(Y|X)","H(X,Y) = H(X) * H(Y|X)",B,"The chain rule in information theory states that the joint entropy H(X,Y) is equal to the sum of the entropy of X and the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is directly stated in the lecture material on page 2."
Q06,MCQ,Conditioning reduces entropy: H(X|Y) ≤ H(X),p.2,"According to the lecture material, which of the following statements is true regarding the relationship between the entropy of a random variable X and its conditional entropy given another variable Y?",H(X|Y) > H(X),H(X|Y) = H(X) - H(Y),H(X|Y) ≤ H(X),H(X|Y) = H(X) + H(Y),H(X|Y) = H(X) / H(Y),C,"The correct answer is C: H(X|Y) ≤ H(X). According to the lecture material, knowing Y cannot increase uncertainty about X, which means the conditional entropy H(X|Y) is always less than or equal to the entropy H(X)."
Q07,MCQ,"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits",p.1-3,"For a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy H(X) in bits?",0.1368 bits,0.3322 bits,0.469 bits,0.600 bits,1.000 bits,C,"The Shannon entropy H(X) for a biased coin with p(1)=0.9 and p(0)=0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2."
Q08,MCQ,Binary entropy function: maximum at p=0.5,p.1-2,"According to the lecture material, at what probability value does the binary entropy function H(p) reach its maximum for a Bernoulli random variable?",p=0,p=0.25,p=0.5,p=0.75,p=1,C,"The binary entropy function H(p) for a Bernoulli random variable reaches its maximum at p=0.5, as stated in the lecture material."


==> anc/dummy_lecture_01_information_theory_entropy_seed0/auto_check_issues.json <==
[
  {
    "type": "duplicate_options_numeric_const",
    "id": "Q01"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed0/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "What is the information content of an event with a probability of 0.25?",
    "OptionA": "-log2(0.25)",
    "OptionB": "-log2(0.5)",
    "OptionC": "log2(0.25)",
    "OptionD": "log2(0.5)",
    "OptionE": "2*log2(0.5)",
    "CorrectOption": "A",
    "Explanation": "The information content I(x) is defined as -log2 p(x). For an event with a probability of 0.25, the information content is -log2(0.25) = 2 bits.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Information content: I(x) = -log2 p(x)"
  },
  {
    "SourcePages": "p.1",
    "Question": "What is the Shannon entropy of a fair coin flip?",
    "OptionA": "0 bits",
    "OptionB": "1 bit",
    "OptionC": "2 bits",
    "OptionD": "0.5 bits",
    "OptionE": "3 bits",
    "CorrectOption": "B",
    "Explanation": "A fair coin flip has two equally likely outcomes, each with a probability of 0.5. Using the Shannon entropy formula H(X) = -Σ p(x) log2 p(x), we calculate H(X) = - (0.5 log2 0.5 + 0.5 log2 0.5) = - (0.5 * -1 + 0.5 * -1) = 1 bit. Therefore, the Shannon entropy of a fair coin flip is 1 bit.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the lecture material, when does the Shannon entropy H(X) equal zero?",
    "OptionA": "When X is a random variable with two outcomes of equal probability",
    "OptionB": "When X is a random variable with one outcome having probability 1",
    "OptionC": "When X is a random variable with outcomes having probabilities that sum to 1",
    "OptionD": "When X is a random variable with outcomes having probabilities that are uniformly distributed",
    "OptionE": "When X is a random variable with outcomes having probabilities that are all zero",
    "CorrectOption": "B",
    "Explanation": "The correct answer is B. According to the lecture material, the non-negativity property of Shannon entropy states that H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that the entropy is zero when there is no uncertainty, i.e., when one outcome has a probability of 1 and all other outcomes have a probability of 0.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Non-negativity: H(X) ≥ 0 and when equality holds"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the lecture material, what is the Shannon entropy of a discrete random variable X with a uniform distribution over n outcomes?",
    "OptionA": "0 bits",
    "OptionB": "log2(n) bits",
    "OptionC": "1 bit",
    "OptionD": "n bits",
    "OptionE": "n log2(n) bits",
    "CorrectOption": "B",
    "Explanation": "The lecture material states that among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Maximum entropy: uniform distribution gives H(X)=log2 n"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the chain rule in information theory, what is the relationship between the joint entropy H(X,Y) and the conditional entropy H(Y|X)?",
    "OptionA": "H(X,Y) = H(X) + H(Y)",
    "OptionB": "H(X,Y) = H(X) + H(Y|X)",
    "OptionC": "H(X,Y) = H(Y) + H(X|Y)",
    "OptionD": "H(X,Y) = H(X|Y) + H(Y|X)",
    "OptionE": "H(X,Y) = H(X) * H(Y|X)",
    "CorrectOption": "B",
    "Explanation": "The chain rule in information theory states that the joint entropy H(X,Y) is equal to the sum of the entropy of X and the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is directly stated in the lecture material on page 2.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Chain rule: H(X,Y)=H(X)+H(Y|X)"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the lecture material, which of the following statements is true regarding the relationship between the entropy of a random variable X and its conditional entropy given another variable Y?",
    "OptionA": "H(X|Y) > H(X)",
    "OptionB": "H(X|Y) = H(X) - H(Y)",
    "OptionC": "H(X|Y) ≤ H(X)",
    "OptionD": "H(X|Y) = H(X) + H(Y)",
    "OptionE": "H(X|Y) = H(X) / H(Y)",
    "CorrectOption": "C",
    "Explanation": "The correct answer is C: H(X|Y) ≤ H(X). According to the lecture material, knowing Y cannot increase uncertainty about X, which means the conditional entropy H(X|Y) is always less than or equal to the entropy H(X).",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "For a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy H(X) in bits?",
    "OptionA": "0.1368 bits",
    "OptionB": "0.3322 bits",
    "OptionC": "0.469 bits",
    "OptionD": "0.600 bits",
    "OptionE": "1.000 bits",
    "CorrectOption": "C",
    "Explanation": "The Shannon entropy H(X) for a biased coin with p(1)=0.9 and p(0)=0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the lecture material, at what probability value does the binary entropy function H(p) reach its maximum for a Bernoulli random variable?",
    "OptionA": "p=0",
    "OptionB": "p=0.25",
    "OptionC": "p=0.5",
    "OptionD": "p=0.75",
    "OptionE": "p=1",
    "CorrectOption": "C",
    "Explanation": "The binary entropy function H(p) for a Bernoulli random variable reaches its maximum at p=0.5, as stated in the lecture material.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Binary entropy function: maximum at p=0.5"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed0/run_manifest.json <==
{
  "run_id": "dummy_lecture_01_information_theory_entropy_seed0",
  "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf",
  "seed": 0,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 57.21657991409302,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "duplicate_options_numeric_const"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 5927,
      "sha256": "78d688d6a721ecac8b624a3a2f8aac33c4ced26262a2ee37cbe8a6e78a95066c"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4173,
      "sha256": "864407da405629ed9cd941e570d6a06d3ccb437b90674459b0bf553234ab8f54"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 74,
      "sha256": "e492e6e659ef7538bf523179484063cdecb0afd0198c04c86a030ce57adac838"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_01_information_theory_entropy_seed1/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Information content: I(x) = -log2 p(x),p.1,What is the information content (surprisal) of an event with a probability of 0.1?,-log2(0.1),log2(0.1),-log2(0.9),log2(0.9),10,A,"The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1)."
Q02,MCQ,Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits),p.1-3,"For a discrete random variable X with distribution p(x), if X has two outcomes with probabilities p(1) = 0.7 and p(0) = 0.3, what is the Shannon entropy H(X) in bits?",0.673 bits,0.881 bits,1.000 bits,1.500 bits,2.000 bits,B,"The Shannon entropy H(X) is calculated as H(X) = -Σ p(x) log2 p(x). For the given probabilities, H(X) = -0.7 log2(0.7) - 0.3 log2(0.3). This evaluates to approximately 0.881 bits."
Q03,MCQ,Non-negativity: H(X) ≥ 0 and when equality holds,p.1-2,"According to the non-negativity property of Shannon entropy, which of the following statements is true?",H(X) can be negative if X has more than two outcomes.,H(X) is always zero for any random variable X.,"H(X) is always non-negative, and it equals zero only when X is certain (one outcome has probability 1).",H(X) can be negative if X is a continuous random variable.,"H(X) is always positive, regardless of the distribution of X.",C,"According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that H(X) is always non-negative and it equals zero only when X is certain."
Q04,MCQ,Maximum entropy: uniform distribution gives H(X)=log2 n,p.1-2,"For a discrete random variable X with n outcomes, which distribution maximizes the Shannon entropy H(X)?",A distribution where one outcome has probability 1 and the rest have probability 0.,A distribution where all outcomes have equal probability.,A distribution where outcomes have probabilities in a geometric progression.,A distribution where outcomes have probabilities in an arithmetic progression.,A distribution where outcomes have probabilities in a random order.,B,"According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n."
Q05,MCQ,"Chain rule: H(X,Y)=H(X)+H(Y|X)",p.2,"According to the chain rule in information theory, if X and Y are two discrete random variables, which of the following expressions correctly represents the joint entropy H(X,Y)?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X) * H(Y|X)","H(X,Y) = H(Y) * H(X|Y)",B,"The chain rule in information theory states that the joint entropy of two random variables X and Y is given by H(X,Y) = H(X) + H(Y|X). This formula reflects the total uncertainty of the system, which is the sum of the uncertainty of X and the additional uncertainty of Y given X."
Q06,MCQ,Conditioning reduces entropy: H(X|Y) ≤ H(X),p.2,"According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",H(X|Y) > H(X),H(X|Y) = H(X),H(X|Y) < H(X),H(X|Y) ≥ H(X) with equality only when X is certain,H(X|Y) ≤ H(X) with equality only when Y is certain,C,"The correct answer is C. According to the lecture material, conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X, thus the entropy of X given Y is less than or equal to the entropy of X alone."
Q07,MCQ,"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits",p.1-2,"For a biased coin with p(1) = 0.9 and p(0) = 0.1, what is the approximate Shannon entropy H(X) in bits?",0.1 bits,0.469 bits,0.673 bits,1 bit,2 bits,B,"The Shannon entropy H(X) for a biased coin with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2."
Q08,MCQ,Binary entropy function: maximum at p=0.5,p.1-2,"According to the binary entropy function, at which probability value does the entropy of a Bernoulli random variable reach its maximum?",p=0,p=0.25,p=0.5,p=0.75,p=1,C,"The binary entropy function reaches its maximum at p=0.5, as stated in the lecture material on page 2."


==> anc/dummy_lecture_01_information_theory_entropy_seed1/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q02"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed1/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "What is the information content (surprisal) of an event with a probability of 0.1?",
    "OptionA": "-log2(0.1)",
    "OptionB": "log2(0.1)",
    "OptionC": "-log2(0.9)",
    "OptionD": "log2(0.9)",
    "OptionE": "10",
    "CorrectOption": "A",
    "Explanation": "The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Information content: I(x) = -log2 p(x)"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "For a discrete random variable X with distribution p(x), if X has two outcomes with probabilities p(1) = 0.7 and p(0) = 0.3, what is the Shannon entropy H(X) in bits?",
    "OptionA": "0.673 bits",
    "OptionB": "0.881 bits",
    "OptionC": "1.000 bits",
    "OptionD": "1.500 bits",
    "OptionE": "2.000 bits",
    "CorrectOption": "B",
    "Explanation": "The Shannon entropy H(X) is calculated as H(X) = -Σ p(x) log2 p(x). For the given probabilities, H(X) = -0.7 log2(0.7) - 0.3 log2(0.3). This evaluates to approximately 0.881 bits.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the non-negativity property of Shannon entropy, which of the following statements is true?",
    "OptionA": "H(X) can be negative if X has more than two outcomes.",
    "OptionB": "H(X) is always zero for any random variable X.",
    "OptionC": "H(X) is always non-negative, and it equals zero only when X is certain (one outcome has probability 1).",
    "OptionD": "H(X) can be negative if X is a continuous random variable.",
    "OptionE": "H(X) is always positive, regardless of the distribution of X.",
    "CorrectOption": "C",
    "Explanation": "According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that H(X) is always non-negative and it equals zero only when X is certain.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Non-negativity: H(X) ≥ 0 and when equality holds"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a discrete random variable X with n outcomes, which distribution maximizes the Shannon entropy H(X)?",
    "OptionA": "A distribution where one outcome has probability 1 and the rest have probability 0.",
    "OptionB": "A distribution where all outcomes have equal probability.",
    "OptionC": "A distribution where outcomes have probabilities in a geometric progression.",
    "OptionD": "A distribution where outcomes have probabilities in an arithmetic progression.",
    "OptionE": "A distribution where outcomes have probabilities in a random order.",
    "CorrectOption": "B",
    "Explanation": "According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Maximum entropy: uniform distribution gives H(X)=log2 n"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the chain rule in information theory, if X and Y are two discrete random variables, which of the following expressions correctly represents the joint entropy H(X,Y)?",
    "OptionA": "H(X,Y) = H(X) + H(Y)",
    "OptionB": "H(X,Y) = H(X) + H(Y|X)",
    "OptionC": "H(X,Y) = H(Y) + H(X|Y)",
    "OptionD": "H(X,Y) = H(X) * H(Y|X)",
    "OptionE": "H(X,Y) = H(Y) * H(X|Y)",
    "CorrectOption": "B",
    "Explanation": "The chain rule in information theory states that the joint entropy of two random variables X and Y is given by H(X,Y) = H(X) + H(Y|X). This formula reflects the total uncertainty of the system, which is the sum of the uncertainty of X and the additional uncertainty of Y given X.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Chain rule: H(X,Y)=H(X)+H(Y|X)"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",
    "OptionA": "H(X|Y) > H(X)",
    "OptionB": "H(X|Y) = H(X)",
    "OptionC": "H(X|Y) < H(X)",
    "OptionD": "H(X|Y) ≥ H(X) with equality only when X is certain",
    "OptionE": "H(X|Y) ≤ H(X) with equality only when Y is certain",
    "CorrectOption": "C",
    "Explanation": "The correct answer is C. According to the lecture material, conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X, thus the entropy of X given Y is less than or equal to the entropy of X alone.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a biased coin with p(1) = 0.9 and p(0) = 0.1, what is the approximate Shannon entropy H(X) in bits?",
    "OptionA": "0.1 bits",
    "OptionB": "0.469 bits",
    "OptionC": "0.673 bits",
    "OptionD": "1 bit",
    "OptionE": "2 bits",
    "CorrectOption": "B",
    "Explanation": "The Shannon entropy H(X) for a biased coin with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the binary entropy function, at which probability value does the entropy of a Bernoulli random variable reach its maximum?",
    "OptionA": "p=0",
    "OptionB": "p=0.25",
    "OptionC": "p=0.5",
    "OptionD": "p=0.75",
    "OptionE": "p=1",
    "CorrectOption": "C",
    "Explanation": "The binary entropy function reaches its maximum at p=0.5, as stated in the lecture material on page 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Binary entropy function: maximum at p=0.5"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed1/run_manifest.json <==
{
  "run_id": "dummy_lecture_01_information_theory_entropy_seed1",
  "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf",
  "seed": 1,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 57.02306294441223,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6118,
      "sha256": "82baf7da3d787fbfec122a5fe3d6353438dc52d429b73e950312d7fbe9f4895d"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4370,
      "sha256": "40c5363a24613a1789de44c5ee97b469bdb42778f44180d8cf9c01a87e4af395"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "e5f64479f05d74330bd465f0efbd371f8e45fe30a6e029953904cdf2731ef7b2"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_01_information_theory_entropy_seed2/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Information content: I(x) = -log2 p(x),p.1,What is the information content (surprisal) of an event with a probability of 0.25?,-log2(0.25),-log2(0.5),-log2(0.75),log2(0.25),log2(0.5),A,"The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.25, the information content is -log2(0.25)."
Q02,MCQ,Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits),p.1-2,"For a discrete random variable X with distribution p(x), where p(1) = 0.9 and p(0) = 0.1, what is the Shannon entropy H(X) in bits?",0.469 bits,0.5 bits,0.6 bits,0.7 bits,0.8 bits,A,The Shannon entropy H(X) for a discrete random variable X with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) ~= 0.469 bits. This calculation is based on the definition of Shannon entropy provided in the lecture material.
Q03,MCQ,Non-negativity: H(X) ≥ 0 and when equality holds,p.1,"According to the non-negativity property of Shannon entropy, which of the following statements is true?",H(X) can be negative if X is uncertain.,H(X) is always zero if X is certain.,H(X) is always positive if X is uncertain.,H(X) can be negative if X has multiple outcomes.,H(X) is always positive regardless of the certainty of X.,B,"According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero."
Q04,MCQ,Maximum entropy: uniform distribution gives H(X)=log2 n,p.1-2,"For a discrete random variable X with n outcomes, which distribution maximizes the Shannon entropy H(X)?",A distribution where one outcome has a probability of 1 and the rest have probabilities of 0.,A distribution where all outcomes have equal probability.,A distribution where the probabilities are exponentially decreasing.,A distribution where the probabilities are uniformly increasing.,A distribution where the probabilities are randomly assigned.,B,"According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n."
Q05,MCQ,"Chain rule: H(X,Y)=H(X)+H(Y|X)",p.2,"According to the chain rule in information theory, if X and Y are two discrete random variables, which of the following expressions correctly represents the joint entropy H(X,Y)?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X) * H(Y|X)","H(X,Y) = H(X|Y) + H(Y)",B,"The chain rule for entropy states that the joint entropy H(X,Y) of two random variables X and Y is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a direct application of the chain rule as described in the lecture material."
Q06,MCQ,Conditioning reduces entropy: H(X|Y) ≤ H(X),p.1-2,"According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",H(X|Y) > H(X) when Y is independent of X,H(X|Y) = H(X) when Y is a deterministic function of X,H(X|Y) < H(X) when Y provides information about X,H(X|Y) = H(X) when Y is independent of X,H(X|Y) > H(X) when Y is a deterministic function of X,C,"The correct answer is C. According to the lecture material, conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X, and if Y provides information about X, then H(X|Y) will be less than H(X)."
Q07,MCQ,"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits",p.1-3,"In a worked example of a biased coin where p(1) = 0.9 and p(0) = 0.1, the Shannon entropy H(X) is approximately calculated to be:",0.269 bits,0.469 bits,0.669 bits,0.869 bits,1.069 bits,B,The Shannon entropy H(X) for a biased coin with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) ~= 0.469 bits. This calculation is detailed in the lecture material on page 3.
Q08,MCQ,Binary entropy function: maximum at p=0.5,p.1-2,"According to the binary entropy function for a Bernoulli random variable, at which probability value does the entropy reach its maximum?",p=0,p=0.25,p=0.5,p=0.75,p=1,C,"The binary entropy function for a Bernoulli random variable reaches its maximum at p=0.5, as stated in the lecture material."


==> anc/dummy_lecture_01_information_theory_entropy_seed2/auto_check_issues.json <==
[]

==> anc/dummy_lecture_01_information_theory_entropy_seed2/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "What is the information content (surprisal) of an event with a probability of 0.25?",
    "OptionA": "-log2(0.25)",
    "OptionB": "-log2(0.5)",
    "OptionC": "-log2(0.75)",
    "OptionD": "log2(0.25)",
    "OptionE": "log2(0.5)",
    "CorrectOption": "A",
    "Explanation": "The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.25, the information content is -log2(0.25).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Information content: I(x) = -log2 p(x)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a discrete random variable X with distribution p(x), where p(1) = 0.9 and p(0) = 0.1, what is the Shannon entropy H(X) in bits?",
    "OptionA": "0.469 bits",
    "OptionB": "0.5 bits",
    "OptionC": "0.6 bits",
    "OptionD": "0.7 bits",
    "OptionE": "0.8 bits",
    "CorrectOption": "A",
    "Explanation": "The Shannon entropy H(X) for a discrete random variable X with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) ~= 0.469 bits. This calculation is based on the definition of Shannon entropy provided in the lecture material.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the non-negativity property of Shannon entropy, which of the following statements is true?",
    "OptionA": "H(X) can be negative if X is uncertain.",
    "OptionB": "H(X) is always zero if X is certain.",
    "OptionC": "H(X) is always positive if X is uncertain.",
    "OptionD": "H(X) can be negative if X has multiple outcomes.",
    "OptionE": "H(X) is always positive regardless of the certainty of X.",
    "CorrectOption": "B",
    "Explanation": "According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Non-negativity: H(X) ≥ 0 and when equality holds"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a discrete random variable X with n outcomes, which distribution maximizes the Shannon entropy H(X)?",
    "OptionA": "A distribution where one outcome has a probability of 1 and the rest have probabilities of 0.",
    "OptionB": "A distribution where all outcomes have equal probability.",
    "OptionC": "A distribution where the probabilities are exponentially decreasing.",
    "OptionD": "A distribution where the probabilities are uniformly increasing.",
    "OptionE": "A distribution where the probabilities are randomly assigned.",
    "CorrectOption": "B",
    "Explanation": "According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Maximum entropy: uniform distribution gives H(X)=log2 n"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the chain rule in information theory, if X and Y are two discrete random variables, which of the following expressions correctly represents the joint entropy H(X,Y)?",
    "OptionA": "H(X,Y) = H(X) + H(Y)",
    "OptionB": "H(X,Y) = H(X) + H(Y|X)",
    "OptionC": "H(X,Y) = H(Y) + H(X|Y)",
    "OptionD": "H(X,Y) = H(X) * H(Y|X)",
    "OptionE": "H(X,Y) = H(X|Y) + H(Y)",
    "CorrectOption": "B",
    "Explanation": "The chain rule for entropy states that the joint entropy H(X,Y) of two random variables X and Y is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a direct application of the chain rule as described in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Chain rule: H(X,Y)=H(X)+H(Y|X)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",
    "OptionA": "H(X|Y) > H(X) when Y is independent of X",
    "OptionB": "H(X|Y) = H(X) when Y is a deterministic function of X",
    "OptionC": "H(X|Y) < H(X) when Y provides information about X",
    "OptionD": "H(X|Y) = H(X) when Y is independent of X",
    "OptionE": "H(X|Y) > H(X) when Y is a deterministic function of X",
    "CorrectOption": "C",
    "Explanation": "The correct answer is C. According to the lecture material, conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X, and if Y provides information about X, then H(X|Y) will be less than H(X).",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "In a worked example of a biased coin where p(1) = 0.9 and p(0) = 0.1, the Shannon entropy H(X) is approximately calculated to be:",
    "OptionA": "0.269 bits",
    "OptionB": "0.469 bits",
    "OptionC": "0.669 bits",
    "OptionD": "0.869 bits",
    "OptionE": "1.069 bits",
    "CorrectOption": "B",
    "Explanation": "The Shannon entropy H(X) for a biased coin with p(1) = 0.9 and p(0) = 0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) ~= 0.469 bits. This calculation is detailed in the lecture material on page 3.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the binary entropy function for a Bernoulli random variable, at which probability value does the entropy reach its maximum?",
    "OptionA": "p=0",
    "OptionB": "p=0.25",
    "OptionC": "p=0.5",
    "OptionD": "p=0.75",
    "OptionE": "p=1",
    "CorrectOption": "C",
    "Explanation": "The binary entropy function for a Bernoulli random variable reaches its maximum at p=0.5, as stated in the lecture material.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Binary entropy function: maximum at p=0.5"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed2/run_manifest.json <==
{
  "run_id": "dummy_lecture_01_information_theory_entropy_seed2",
  "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf",
  "seed": 2,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 57.805344104766846,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6158,
      "sha256": "015f1937d6a70583a9f74de0419ddd11978332bd278e6c81a6be298257a71581"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4402,
      "sha256": "c9fa8884b7e0f1dbb6084810ba0079040d7f489af3ddc4e5a103b7c9d6065785"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_01_information_theory_entropy_seed3/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Information content: I(x) = -log2 p(x),p.1,What is the information content (surprisal) of an event with a probability of 0.1?,-log2(0.1),log2(0.1),-log2(0.9),log2(0.9),10,A,"The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1)."
Q02,MCQ,Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits),p.1-2,"For a discrete random variable X with distribution p(x), which of the following represents the Shannon entropy H(X)?",-Σ p(x) log2 p(x) (bits),Σ p(x) log2 p(x) (bits),-Σ p(x) log p(x) (nats),Σ p(x) log p(x) (nats),-Σ p(x) log2(1/p(x)) (bits),A,"The correct answer is OptionA, which matches the definition provided in the lecture material: H(X) = -Σ p(x) log2 p(x) (bits). OptionB is incorrect because it lacks the negative sign, which is crucial for the entropy formula. OptionC uses natural logarithms (nats) instead of base-2 logarithms (bits). OptionD uses natural logarithms and lacks the negative sign. OptionE is mathematically equivalent to OptionA but uses a different form that is not directly stated in the lecture material."
Q03,MCQ,Non-negativity: H(X) ≥ 0 and when equality holds,p.1-2,"According to the non-negativity property of Shannon entropy, which of the following statements is true?",H(X) can be negative if X is uncertain.,"H(X) is always positive, regardless of the distribution of X.",H(X) is zero only when X is certain (one outcome has probability 1).,H(X) is maximized when X is uniformly distributed.,H(X) decreases as the number of outcomes increases.,C,"According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that H(X) is zero only when X is certain."
Q04,MCQ,Maximum entropy: uniform distribution gives H(X)=log2 n,p.1-2,"For a discrete random variable X with n possible outcomes, which of the following statements correctly describes the entropy H(X) when X follows a uniform distribution?",H(X) = 0 bits,H(X) = log2(n) bits,H(X) = n bits,H(X) = -log2(n) bits,H(X) = 1 bit,B,"According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is OptionB."
Q05,MCQ,"Chain rule: H(X,Y)=H(X)+H(Y|X)",p.2,"According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X) * H(Y|X)","H(X,Y) = H(Y) * H(X|Y)",B,"The chain rule for joint entropy states that H(X,Y) = H(X) + H(Y|X), where H(Y|X) is the conditional entropy of Y given X. This formula reflects the decomposition of the joint entropy into the entropy of X and the additional uncertainty of Y given that X has occurred."
Q06,MCQ,Conditioning reduces entropy: H(X|Y) ≤ H(X),p.2,"According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",H(X|Y) > H(X),H(X|Y) = H(X),H(X|Y) < H(X),H(X|Y) ≥ H(X),H(X|Y) ≤ H(X),E,"The correct answer is E, as per the property 'Conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X.' mentioned in the lecture material."
Q07,MCQ,"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits",p.1-3,"For a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy H(X) in bits?",0.1 bits,0.469 bits,0.5 bits,0.9 bits,1 bit,B,"The Shannon entropy H(X) for a biased coin with p(1)=0.9 and p(0)=0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2."
Q08,MCQ,Binary entropy function: maximum at p=0.5,p.1-2,"According to the binary entropy function, at which probability value does the entropy reach its maximum?",p=0,p=0.25,p=0.5,p=0.75,p=1,C,"The binary entropy function reaches its maximum at p=0.5, as stated in the lecture material on page 2."


==> anc/dummy_lecture_01_information_theory_entropy_seed3/auto_check_issues.json <==
[]

==> anc/dummy_lecture_01_information_theory_entropy_seed3/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "What is the information content (surprisal) of an event with a probability of 0.1?",
    "OptionA": "-log2(0.1)",
    "OptionB": "log2(0.1)",
    "OptionC": "-log2(0.9)",
    "OptionD": "log2(0.9)",
    "OptionE": "10",
    "CorrectOption": "A",
    "Explanation": "The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Information content: I(x) = -log2 p(x)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a discrete random variable X with distribution p(x), which of the following represents the Shannon entropy H(X)?",
    "OptionA": "-Σ p(x) log2 p(x) (bits)",
    "OptionB": "Σ p(x) log2 p(x) (bits)",
    "OptionC": "-Σ p(x) log p(x) (nats)",
    "OptionD": "Σ p(x) log p(x) (nats)",
    "OptionE": "-Σ p(x) log2(1/p(x)) (bits)",
    "CorrectOption": "A",
    "Explanation": "The correct answer is OptionA, which matches the definition provided in the lecture material: H(X) = -Σ p(x) log2 p(x) (bits). OptionB is incorrect because it lacks the negative sign, which is crucial for the entropy formula. OptionC uses natural logarithms (nats) instead of base-2 logarithms (bits). OptionD uses natural logarithms and lacks the negative sign. OptionE is mathematically equivalent to OptionA but uses a different form that is not directly stated in the lecture material.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the non-negativity property of Shannon entropy, which of the following statements is true?",
    "OptionA": "H(X) can be negative if X is uncertain.",
    "OptionB": "H(X) is always positive, regardless of the distribution of X.",
    "OptionC": "H(X) is zero only when X is certain (one outcome has probability 1).",
    "OptionD": "H(X) is maximized when X is uniformly distributed.",
    "OptionE": "H(X) decreases as the number of outcomes increases.",
    "CorrectOption": "C",
    "Explanation": "According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that H(X) is zero only when X is certain.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Non-negativity: H(X) ≥ 0 and when equality holds"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "For a discrete random variable X with n possible outcomes, which of the following statements correctly describes the entropy H(X) when X follows a uniform distribution?",
    "OptionA": "H(X) = 0 bits",
    "OptionB": "H(X) = log2(n) bits",
    "OptionC": "H(X) = n bits",
    "OptionD": "H(X) = -log2(n) bits",
    "OptionE": "H(X) = 1 bit",
    "CorrectOption": "B",
    "Explanation": "According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is OptionB.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Maximum entropy: uniform distribution gives H(X)=log2 n"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?",
    "OptionA": "H(X,Y) = H(X) + H(Y)",
    "OptionB": "H(X,Y) = H(X) + H(Y|X)",
    "OptionC": "H(X,Y) = H(Y) + H(X|Y)",
    "OptionD": "H(X,Y) = H(X) * H(Y|X)",
    "OptionE": "H(X,Y) = H(Y) * H(X|Y)",
    "CorrectOption": "B",
    "Explanation": "The chain rule for joint entropy states that H(X,Y) = H(X) + H(Y|X), where H(Y|X) is the conditional entropy of Y given X. This formula reflects the decomposition of the joint entropy into the entropy of X and the additional uncertainty of Y given that X has occurred.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Chain rule: H(X,Y)=H(X)+H(Y|X)"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",
    "OptionA": "H(X|Y) > H(X)",
    "OptionB": "H(X|Y) = H(X)",
    "OptionC": "H(X|Y) < H(X)",
    "OptionD": "H(X|Y) ≥ H(X)",
    "OptionE": "H(X|Y) ≤ H(X)",
    "CorrectOption": "E",
    "Explanation": "The correct answer is E, as per the property 'Conditioning reduces entropy: H(X|Y) ≤ H(X). Knowing Y cannot increase uncertainty about X.' mentioned in the lecture material.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "For a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy H(X) in bits?",
    "OptionA": "0.1 bits",
    "OptionB": "0.469 bits",
    "OptionC": "0.5 bits",
    "OptionD": "0.9 bits",
    "OptionE": "1 bit",
    "CorrectOption": "B",
    "Explanation": "The Shannon entropy H(X) for a biased coin with p(1)=0.9 and p(0)=0.1 is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1). This evaluates to approximately 0.469 bits, as shown in the worked example on page 2.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the binary entropy function, at which probability value does the entropy reach its maximum?",
    "OptionA": "p=0",
    "OptionB": "p=0.25",
    "OptionC": "p=0.5",
    "OptionD": "p=0.75",
    "OptionE": "p=1",
    "CorrectOption": "C",
    "Explanation": "The binary entropy function reaches its maximum at p=0.5, as stated in the lecture material on page 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Binary entropy function: maximum at p=0.5"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed3/run_manifest.json <==
{
  "run_id": "dummy_lecture_01_information_theory_entropy_seed3",
  "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf",
  "seed": 3,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 56.85583472251892,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6003,
      "sha256": "bfe02c53925b6c3d27028ec70d86296332e7783ee8e85476922a787e60198031"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4253,
      "sha256": "02adf8bcb7d68bdcb6ee38234c9d24f2ffa0d9c75e6015bb517d1321058bf145"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_01_information_theory_entropy_seed4/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Information content: I(x) = -log2 p(x),p.1,What is the information content (surprisal) of an event with a probability of 0.1?,-log2(0.1),-log2(0.9),log2(0.1),log2(0.9),10,A,"The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1)."
Q02,MCQ,Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits),p.1,What is the Shannon entropy of a fair coin (p=0.5 for both outcomes)?,0 bits,1 bit,2 bits,0.5 bits,1.5 bits,B,"The Shannon entropy for a fair coin is calculated as H(X) = -Σ p(x) log2 p(x). For a fair coin, p(0) = p(1) = 0.5. Therefore, H(X) = -0.5 log2(0.5) - 0.5 log2(0.5) = 1 bit. This represents the maximum uncertainty for a binary outcome."
Q03,MCQ,Non-negativity: H(X) ≥ 0 and when equality holds,p.1-2,"According to the non-negativity property of Shannon entropy, which of the following statements is true?",H(X) can be negative if X is uncertain.,H(X) is always zero if X is certain.,H(X) is always positive if X is uncertain.,H(X) can be negative if X has multiple outcomes.,H(X) is always positive regardless of the certainty of X.,B,"According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero."
Q04,MCQ,Maximum entropy: uniform distribution gives H(X)=log2 n,p.2,What is the Shannon entropy of a discrete random variable with a uniform distribution over n outcomes?,0 bits,log2(n) bits,n bits,1 bit,2 log2(n) bits,B,"According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is log2(n) bits."
Q05,MCQ,"Chain rule: H(X,Y)=H(X)+H(Y|X)",p.2,"According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X) * H(Y|X)","H(X,Y) = H(Y) * H(X|Y)",B,"The chain rule for two discrete random variables X and Y states that the joint entropy H(X,Y) is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a fundamental property in information theory that reflects how the total uncertainty of two variables can be decomposed into the uncertainty of one variable and the additional uncertainty of the second variable given the first."
Q06,MCQ,Conditioning reduces entropy: H(X|Y) ≤ H(X),p.2,"According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",H(X|Y) > H(X) when Y is independent of X,H(X|Y) = H(X) when Y is a deterministic function of X,H(X|Y) < H(X) when Y provides no information about X,H(X|Y) ≤ H(X) regardless of the relationship between X and Y,H(X|Y) ≥ H(X) when Y is a noisy observation of X,D,"The property of Shannon entropy states that conditioning reduces entropy, meaning H(X|Y) ≤ H(X) regardless of the relationship between X and Y. This is because knowing Y cannot increase the uncertainty about X."
Q07,MCQ,"Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits",p.1-3,"Given a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy of this coin in bits?",0.1368 bits,0.3322 bits,0.469 bits,0.6 bits,1 bit,C,"The Shannon entropy of the biased coin is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) which approximately equals 0.469 bits. This value reflects the average uncertainty of the coin's outcome, considering its bias."
Q08,MCQ,Binary entropy function: maximum at p=0.5,p.1-2,"According to the binary entropy function, at what probability value does the entropy of a Bernoulli random variable reach its maximum?",p=0,p=0.25,p=0.5,p=0.75,p=1,C,"The binary entropy function reaches its maximum value when the probability of success (p) is 0.5, as stated in the lecture material on page 2."


==> anc/dummy_lecture_01_information_theory_entropy_seed4/auto_check_issues.json <==
[]

==> anc/dummy_lecture_01_information_theory_entropy_seed4/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "What is the information content (surprisal) of an event with a probability of 0.1?",
    "OptionA": "-log2(0.1)",
    "OptionB": "-log2(0.9)",
    "OptionC": "log2(0.1)",
    "OptionD": "log2(0.9)",
    "OptionE": "10",
    "CorrectOption": "A",
    "Explanation": "The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Information content: I(x) = -log2 p(x)"
  },
  {
    "SourcePages": "p.1",
    "Question": "What is the Shannon entropy of a fair coin (p=0.5 for both outcomes)?",
    "OptionA": "0 bits",
    "OptionB": "1 bit",
    "OptionC": "2 bits",
    "OptionD": "0.5 bits",
    "OptionE": "1.5 bits",
    "CorrectOption": "B",
    "Explanation": "The Shannon entropy for a fair coin is calculated as H(X) = -Σ p(x) log2 p(x). For a fair coin, p(0) = p(1) = 0.5. Therefore, H(X) = -0.5 log2(0.5) - 0.5 log2(0.5) = 1 bit. This represents the maximum uncertainty for a binary outcome.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the non-negativity property of Shannon entropy, which of the following statements is true?",
    "OptionA": "H(X) can be negative if X is uncertain.",
    "OptionB": "H(X) is always zero if X is certain.",
    "OptionC": "H(X) is always positive if X is uncertain.",
    "OptionD": "H(X) can be negative if X has multiple outcomes.",
    "OptionE": "H(X) is always positive regardless of the certainty of X.",
    "CorrectOption": "B",
    "Explanation": "According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Non-negativity: H(X) ≥ 0 and when equality holds"
  },
  {
    "SourcePages": "p.2",
    "Question": "What is the Shannon entropy of a discrete random variable with a uniform distribution over n outcomes?",
    "OptionA": "0 bits",
    "OptionB": "log2(n) bits",
    "OptionC": "n bits",
    "OptionD": "1 bit",
    "OptionE": "2 log2(n) bits",
    "CorrectOption": "B",
    "Explanation": "According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is log2(n) bits.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Maximum entropy: uniform distribution gives H(X)=log2 n"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?",
    "OptionA": "H(X,Y) = H(X) + H(Y)",
    "OptionB": "H(X,Y) = H(X) + H(Y|X)",
    "OptionC": "H(X,Y) = H(Y) + H(X|Y)",
    "OptionD": "H(X,Y) = H(X) * H(Y|X)",
    "OptionE": "H(X,Y) = H(Y) * H(X|Y)",
    "CorrectOption": "B",
    "Explanation": "The chain rule for two discrete random variables X and Y states that the joint entropy H(X,Y) is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a fundamental property in information theory that reflects how the total uncertainty of two variables can be decomposed into the uncertainty of one variable and the additional uncertainty of the second variable given the first.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Chain rule: H(X,Y)=H(X)+H(Y|X)"
  },
  {
    "SourcePages": "p.2",
    "Question": "According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?",
    "OptionA": "H(X|Y) > H(X) when Y is independent of X",
    "OptionB": "H(X|Y) = H(X) when Y is a deterministic function of X",
    "OptionC": "H(X|Y) < H(X) when Y provides no information about X",
    "OptionD": "H(X|Y) ≤ H(X) regardless of the relationship between X and Y",
    "OptionE": "H(X|Y) ≥ H(X) when Y is a noisy observation of X",
    "CorrectOption": "D",
    "Explanation": "The property of Shannon entropy states that conditioning reduces entropy, meaning H(X|Y) ≤ H(X) regardless of the relationship between X and Y. This is because knowing Y cannot increase the uncertainty about X.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "Given a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy of this coin in bits?",
    "OptionA": "0.1368 bits",
    "OptionB": "0.3322 bits",
    "OptionC": "0.469 bits",
    "OptionD": "0.6 bits",
    "OptionE": "1 bit",
    "CorrectOption": "C",
    "Explanation": "The Shannon entropy of the biased coin is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) which approximately equals 0.469 bits. This value reflects the average uncertainty of the coin's outcome, considering its bias.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the binary entropy function, at what probability value does the entropy of a Bernoulli random variable reach its maximum?",
    "OptionA": "p=0",
    "OptionB": "p=0.25",
    "OptionC": "p=0.5",
    "OptionD": "p=0.75",
    "OptionE": "p=1",
    "CorrectOption": "C",
    "Explanation": "The binary entropy function reaches its maximum value when the probability of success (p) is 0.5, as stated in the lecture material on page 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Binary entropy function: maximum at p=0.5"
  }
]

==> anc/dummy_lecture_01_information_theory_entropy_seed4/run_manifest.json <==
{
  "run_id": "dummy_lecture_01_information_theory_entropy_seed4",
  "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf",
  "seed": 4,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 63.504321813583374,
    "n_items": 8,
    "tries_total": 9,
    "retries": 1,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 5950,
      "sha256": "1a887f38058ca65a4676b5284eb1832f4ba7aff5d67608607ac2a2ab12b62dc7"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4194,
      "sha256": "bda9e3671c8447af6b1f9bb0230ad9585e7a81c94ba09921d3964850eed1ecf4"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed0/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Definition for reversible process: dS = δQ_rev / T,p.1,"According to the definition provided for a reversible process in thermodynamics, what is the relationship between the change in entropy (dS) and the infinitesimal heat absorbed reversibly (δQ_rev) at absolute temperature T?",dS = δQ_rev / T,dS = T / δQ_rev,dS = δQ_rev + T,dS = δQ_rev - T,dS = T * δQ_rev,A,"The correct answer is OptionA: dS = δQ_rev / T. This is directly stated in the lecture material on page 1 under the section '1.1 Definition via reversible heat' where it is defined that for a reversible process, the entropy change is given by dS = δQ_rev / T."
Q02,MCQ,Second law (Clausius statement): heat does not flow cold→hot spontaneously,p.1,"According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",Heat flowing from a hotter body to a colder body.,Heat flowing from a colder body to a hotter body without any other effect.,Heat flowing from a hotter body to a colder body with work being done.,Heat flowing from a colder body to a hotter body when work is done on the system.,Heat flowing from a hotter body to a colder body when work is done by the system.,B,"According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot flow from a colder body to a hotter body without any other effect, such as work being done on the system."
Q03,MCQ,Second law (Kelvin–Planck): no cyclic engine converts all heat to work,p.1,"According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",A cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert some absorbed heat into work, but not all.",No cyclic engine can convert any absorbed heat into work.,No cyclic engine can convert all absorbed heat into work.,All absorbed heat can be converted into work if the process is reversible.,D,"According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while some heat can be converted into work, it is impossible for an engine to convert all of the absorbed heat into work without any loss."
Q04,MCQ,Entropy form of second law: isolated system has ΔS ≥ 0,p.1,"According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:",always zero,always positive,always negative,"can be positive or negative, but never zero",can be zero or positive,E,"The entropy form of the second law states that for an isolated system, the change in entropy (ΔS) is greater than or equal to zero. This means that ΔS can be zero (in the case of a perfectly reversible process) or positive (for irreversible processes)."
Q05,MCQ,Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality,p.1-2,"According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",∮(δQ/T) > 0,∮(δQ/T) < 0,∮(δQ/T) = 0,∮(δQ/T) ≥ 0,∮(δQ/T) ≤ 0,C,"The Clausius inequality for cycles states that for any cycle, the integral of the infinitesimal heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."
Q06,MCQ,Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,p.1-2,"According to the second law of thermodynamics, what is the relationship between the entropy change of the universe (ΔS_universe) and the entropy changes of the system and surroundings (ΔS_system and ΔS_surroundings)?",ΔS_universe = ΔS_system - ΔS_surroundings,ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system × ΔS_surroundings,ΔS_universe = ΔS_system / ΔS_surroundings,ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0,B,"The correct answer is Option B, as stated in the lecture material on page 1: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'. This equation represents the second law of thermodynamics, indicating that the total entropy of the universe (system plus surroundings) cannot decrease."
Q07,MCQ,Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2,p.1-3,"For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",ΔS = nR ln(V1/V2),ΔS = nR ln(V2/V1),ΔS = nR (V2 - V1),ΔS = nR (V1 + V2),ΔS = nR (V2 / V1),B,"The correct answer is OptionB, ΔS = nR ln(V2/V1), as stated in the lecture material on page 2: 'For an ideal gas, the entropy change during a reversible isothermal expansion from volume V1 to V2 at temperature T is given by ΔS = nR ln(V2/V1).'"
Q08,MCQ,Interpretation caution: 'disorder' vs microstates (high-level link),p.1-3,Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?,Entropy is directly proportional to the temperature of the system.,Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.,Entropy measures the total energy of a system.,Entropy is inversely proportional to the volume of the system.,"Entropy is a measure of the disorder in the system, without any quantitative definition.",B,"The correct answer is B. According to the lecture material, a more precise statement about entropy is that it counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics. For thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors."


==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed0/auto_check_issues.json <==
[]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed0/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "According to the definition provided for a reversible process in thermodynamics, what is the relationship between the change in entropy (dS) and the infinitesimal heat absorbed reversibly (δQ_rev) at absolute temperature T?",
    "OptionA": "dS = δQ_rev / T",
    "OptionB": "dS = T / δQ_rev",
    "OptionC": "dS = δQ_rev + T",
    "OptionD": "dS = δQ_rev - T",
    "OptionE": "dS = T * δQ_rev",
    "CorrectOption": "A",
    "Explanation": "The correct answer is OptionA: dS = δQ_rev / T. This is directly stated in the lecture material on page 1 under the section '1.1 Definition via reversible heat' where it is defined that for a reversible process, the entropy change is given by dS = δQ_rev / T.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Definition for reversible process: dS = δQ_rev / T"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",
    "OptionA": "Heat flowing from a hotter body to a colder body.",
    "OptionB": "Heat flowing from a colder body to a hotter body without any other effect.",
    "OptionC": "Heat flowing from a hotter body to a colder body with work being done.",
    "OptionD": "Heat flowing from a colder body to a hotter body when work is done on the system.",
    "OptionE": "Heat flowing from a hotter body to a colder body when work is done by the system.",
    "CorrectOption": "B",
    "Explanation": "According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot flow from a colder body to a hotter body without any other effect, such as work being done on the system.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",
    "OptionA": "A cyclic engine can convert all absorbed heat into work.",
    "OptionB": "A cyclic engine can convert some absorbed heat into work, but not all.",
    "OptionC": "No cyclic engine can convert any absorbed heat into work.",
    "OptionD": "No cyclic engine can convert all absorbed heat into work.",
    "OptionE": "All absorbed heat can be converted into work if the process is reversible.",
    "CorrectOption": "D",
    "Explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while some heat can be converted into work, it is impossible for an engine to convert all of the absorbed heat into work without any loss.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:",
    "OptionA": "always zero",
    "OptionB": "always positive",
    "OptionC": "always negative",
    "OptionD": "can be positive or negative, but never zero",
    "OptionE": "can be zero or positive",
    "CorrectOption": "E",
    "Explanation": "The entropy form of the second law states that for an isolated system, the change in entropy (ΔS) is greater than or equal to zero. This means that ΔS can be zero (in the case of a perfectly reversible process) or positive (for irreversible processes).",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Entropy form of second law: isolated system has ΔS ≥ 0"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",
    "OptionA": "∮(δQ/T) > 0",
    "OptionB": "∮(δQ/T) < 0",
    "OptionC": "∮(δQ/T) = 0",
    "OptionD": "∮(δQ/T) ≥ 0",
    "OptionE": "∮(δQ/T) ≤ 0",
    "CorrectOption": "C",
    "Explanation": "The Clausius inequality for cycles states that for any cycle, the integral of the infinitesimal heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, what is the relationship between the entropy change of the universe (ΔS_universe) and the entropy changes of the system and surroundings (ΔS_system and ΔS_surroundings)?",
    "OptionA": "ΔS_universe = ΔS_system - ΔS_surroundings",
    "OptionB": "ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0",
    "OptionC": "ΔS_universe = ΔS_system × ΔS_surroundings",
    "OptionD": "ΔS_universe = ΔS_system / ΔS_surroundings",
    "OptionE": "ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, as stated in the lecture material on page 1: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'. This equation represents the second law of thermodynamics, indicating that the total entropy of the universe (system plus surroundings) cannot decrease.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",
    "OptionA": "ΔS = nR ln(V1/V2)",
    "OptionB": "ΔS = nR ln(V2/V1)",
    "OptionC": "ΔS = nR (V2 - V1)",
    "OptionD": "ΔS = nR (V1 + V2)",
    "OptionE": "ΔS = nR (V2 / V1)",
    "CorrectOption": "B",
    "Explanation": "The correct answer is OptionB, ΔS = nR ln(V2/V1), as stated in the lecture material on page 2: 'For an ideal gas, the entropy change during a reversible isothermal expansion from volume V1 to V2 at temperature T is given by ΔS = nR ln(V2/V1).'",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?",
    "OptionA": "Entropy is directly proportional to the temperature of the system.",
    "OptionB": "Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.",
    "OptionC": "Entropy measures the total energy of a system.",
    "OptionD": "Entropy is inversely proportional to the volume of the system.",
    "OptionE": "Entropy is a measure of the disorder in the system, without any quantitative definition.",
    "CorrectOption": "B",
    "Explanation": "The correct answer is B. According to the lecture material, a more precise statement about entropy is that it counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics. For thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Interpretation caution: 'disorder' vs microstates (high-level link)"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed0/run_manifest.json <==
{
  "run_id": "dummy_lecture_02_thermodynamics_second_law_entropy_seed0",
  "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf",
  "seed": 0,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 58.83507180213928,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 7753,
      "sha256": "f6d90772171a70ee55c5ce8a4ad553a4559226892b414e30390f3e97123a94c9"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 5993,
      "sha256": "e4a23b2e29c82a25df78a88cb438255e2ad9db3f0c39cd309c262a41790633bc"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed1/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Definition for reversible process: dS = δQ_rev / T,p.1,"According to the lecture material, for a reversible process, the change in entropy (dS) is defined as:",dS = δQ / T,dS = δQ_rev / T,dS = T / δQ_rev,dS = δW / T,dS = δQ_irrev / T,B,"The correct answer is Option B, as per the definition provided in the lecture material on page 1: 'For a reversible process, the entropy change is defined by: dS = dQ_rev / T'."
Q02,MCQ,Second law (Clausius statement): heat does not flow cold→hot spontaneously,p.1,"According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",Heat flowing from a hotter body to a colder body.,Heat flowing from a colder body to a hotter body.,Work being converted entirely into heat.,Heat being converted entirely into work in a cyclic process.,An isolated system reaching thermal equilibrium.,B,The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This directly implies that OptionB is impossible.
Q03,MCQ,Second law (Kelvin–Planck): no cyclic engine converts all heat to work,p.1,"According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following statements is true?",A cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert some absorbed heat into work, but not all.",A cyclic engine cannot convert any absorbed heat into work.,"A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.","A cyclic engine can convert absorbed heat into work, but only if the process is isothermal.",B,"According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while a cyclic engine can convert some absorbed heat into work, it cannot convert all of it, making Option B the correct answer."
Q04,MCQ,Entropy form of second law: isolated system has ΔS ≥ 0,p.1,"According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:",always zero,always positive,can be positive or negative,always negative,equal to the change in internal energy,B,"The entropy form of the second law of thermodynamics states that for an isolated system, the change in entropy (ΔS) is always greater than or equal to zero. This means that the entropy of an isolated system never decreases."
Q05,MCQ,Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality,p.1-2,"According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",∮(δQ/T) > 0,∮(δQ/T) < 0,∮(δQ/T) = 0,∮(δQ/T) = 1,∮(δQ/T) = -1,C,"The Clausius inequality states that for any cycle, the integral of δQ/T is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."
Q06,MCQ,Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,p.1-2,"According to the second law of thermodynamics, what is the condition for the total entropy change of the universe (ΔS_universe) in any process?",ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system × ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system / ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0,B,"The correct answer is Option B. According to the second law of thermodynamics, the total entropy change of the universe (ΔS_universe) in any process is given by the sum of the entropy changes of the system and its surroundings, and it must be greater than or equal to zero (ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0). This reflects the principle that the total entropy of an isolated system can never decrease over time."
Q07,MCQ,Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2,p.2,"For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",ΔS = nR ln(V1/V2),ΔS = nR ln(V2/V1),ΔS = nR (V2 - V1),ΔS = nR (V1 + V2),ΔS = nR (V2 / V1),B,"The correct answer is OptionB: ΔS = nR ln(V2/V1). According to the lecture material, for an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change is given by this expression."
Q08,MCQ,Interpretation caution: 'disorder' vs microstates (high-level link),p.1-3,"In thermodynamics, the concept of entropy is often linked to 'disorder.' However, a more precise interpretation is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This interpretation is most rigorously developed in which of the following fields?",Classical Mechanics,Quantum Mechanics,Statistical Mechanics,Electromagnetism,Solid State Physics,C,"The lecture material states that the connection between entropy and microscopic interpretations is made rigorous in statistical mechanics. Therefore, the correct answer is OptionC, Statistical Mechanics."


==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed1/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q06"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed1/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "According to the lecture material, for a reversible process, the change in entropy (dS) is defined as:",
    "OptionA": "dS = δQ / T",
    "OptionB": "dS = δQ_rev / T",
    "OptionC": "dS = T / δQ_rev",
    "OptionD": "dS = δW / T",
    "OptionE": "dS = δQ_irrev / T",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, as per the definition provided in the lecture material on page 1: 'For a reversible process, the entropy change is defined by: dS = dQ_rev / T'.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Definition for reversible process: dS = δQ_rev / T"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",
    "OptionA": "Heat flowing from a hotter body to a colder body.",
    "OptionB": "Heat flowing from a colder body to a hotter body.",
    "OptionC": "Work being converted entirely into heat.",
    "OptionD": "Heat being converted entirely into work in a cyclic process.",
    "OptionE": "An isolated system reaching thermal equilibrium.",
    "CorrectOption": "B",
    "Explanation": "The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This directly implies that OptionB is impossible.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following statements is true?",
    "OptionA": "A cyclic engine can convert all absorbed heat into work.",
    "OptionB": "A cyclic engine can convert some absorbed heat into work, but not all.",
    "OptionC": "A cyclic engine cannot convert any absorbed heat into work.",
    "OptionD": "A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.",
    "OptionE": "A cyclic engine can convert absorbed heat into work, but only if the process is isothermal.",
    "CorrectOption": "B",
    "Explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while a cyclic engine can convert some absorbed heat into work, it cannot convert all of it, making Option B the correct answer.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:",
    "OptionA": "always zero",
    "OptionB": "always positive",
    "OptionC": "can be positive or negative",
    "OptionD": "always negative",
    "OptionE": "equal to the change in internal energy",
    "CorrectOption": "B",
    "Explanation": "The entropy form of the second law of thermodynamics states that for an isolated system, the change in entropy (ΔS) is always greater than or equal to zero. This means that the entropy of an isolated system never decreases.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Entropy form of second law: isolated system has ΔS ≥ 0"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",
    "OptionA": "∮(δQ/T) > 0",
    "OptionB": "∮(δQ/T) < 0",
    "OptionC": "∮(δQ/T) = 0",
    "OptionD": "∮(δQ/T) = 1",
    "OptionE": "∮(δQ/T) = -1",
    "CorrectOption": "C",
    "Explanation": "The Clausius inequality states that for any cycle, the integral of δQ/T is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, what is the condition for the total entropy change of the universe (ΔS_universe) in any process?",
    "OptionA": "ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0",
    "OptionB": "ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0",
    "OptionC": "ΔS_universe = ΔS_system × ΔS_surroundings ≤ 0",
    "OptionD": "ΔS_universe = ΔS_system / ΔS_surroundings ≥ 0",
    "OptionE": "ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B. According to the second law of thermodynamics, the total entropy change of the universe (ΔS_universe) in any process is given by the sum of the entropy changes of the system and its surroundings, and it must be greater than or equal to zero (ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0). This reflects the principle that the total entropy of an isolated system can never decrease over time.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0"
  },
  {
    "SourcePages": "p.2",
    "Question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",
    "OptionA": "ΔS = nR ln(V1/V2)",
    "OptionB": "ΔS = nR ln(V2/V1)",
    "OptionC": "ΔS = nR (V2 - V1)",
    "OptionD": "ΔS = nR (V1 + V2)",
    "OptionE": "ΔS = nR (V2 / V1)",
    "CorrectOption": "B",
    "Explanation": "The correct answer is OptionB: ΔS = nR ln(V2/V1). According to the lecture material, for an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change is given by this expression.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "In thermodynamics, the concept of entropy is often linked to 'disorder.' However, a more precise interpretation is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This interpretation is most rigorously developed in which of the following fields?",
    "OptionA": "Classical Mechanics",
    "OptionB": "Quantum Mechanics",
    "OptionC": "Statistical Mechanics",
    "OptionD": "Electromagnetism",
    "OptionE": "Solid State Physics",
    "CorrectOption": "C",
    "Explanation": "The lecture material states that the connection between entropy and microscopic interpretations is made rigorous in statistical mechanics. Therefore, the correct answer is OptionC, Statistical Mechanics.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Interpretation caution: 'disorder' vs microstates (high-level link)"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed1/run_manifest.json <==
{
  "run_id": "dummy_lecture_02_thermodynamics_second_law_entropy_seed1",
  "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf",
  "seed": 1,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 56.79250454902649,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 7074,
      "sha256": "4a2d76a7913f7e99ca0447b2e5dbee0d09684fd2319cf1100de4fa009a0d7002"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 5314,
      "sha256": "acb139a5dec9c3290cb67614003758b9424e77227962d3bb750ca3789db7cd54"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "120f78b392be1b19da29749cbc47ac07d11861b25e3d365e6ad873bab0f11186"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed2/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Definition for reversible process: dS = δQ_rev / T,p.1,"According to the definition of entropy change for a reversible process, which of the following expressions correctly represents dS?",dS = δQ / T,dS = δQ_rev / T,dS = T / δQ_rev,dS = δW / T,dS = δQ_irrev / T,B,"The correct expression for the entropy change in a reversible process is given by dS = δQ_rev / T, as stated in the lecture material."
Q02,MCQ,Second law (Clausius statement): heat does not flow cold→hot spontaneously,p.1,"According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",Heat flowing from a hotter body to a colder body.,Heat flowing from a colder body to a hotter body without any other effect.,Work being converted into heat.,Heat flowing from a hotter body to a colder body with work being done.,Heat flowing from a colder body to a hotter body with work being done.,B,"The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that such a transfer cannot occur spontaneously without any other effect, making OptionB the correct answer."
Q03,MCQ,Second law (Kelvin–Planck): no cyclic engine converts all heat to work,p.1,"According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",A cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert some absorbed heat into work, but not all.",No cyclic engine can convert any absorbed heat into work.,No cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.",D,"According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that there is always some heat that must be rejected to a cooler reservoir, which is why option D is correct."
Q04,MCQ,Entropy form of second law: isolated system has ΔS ≥ 0,p.1-2,"According to the second law of thermodynamics, for an isolated system, which of the following statements is true regarding the entropy change (∆S)?",∆S can be negative if the system is perfectly isolated.,∆S is always zero for any process in an isolated system.,∆S is always positive for any irreversible process in an isolated system.,∆S ≥ 0 for any process in an isolated system.,∆S ≤ 0 for any reversible process in an isolated system.,D,"According to the entropy form of the second law of thermodynamics, for an isolated system, the total entropy change (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system never decreases, and it can increase or remain constant depending on the process."
Q05,MCQ,Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality,p.1-2,"According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",∮(δQ/T) > 0,∮(δQ/T) < 0,∮(δQ/T) = 0,∮(δQ/T) ≥ 0,∮(δQ/T) ≤ 0,C,"The Clausius inequality states that for any cycle, the integral of the heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."
Q06,MCQ,Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,p.1-2,"According to the second law of thermodynamics, which of the following statements correctly describes the entropy change of the universe for any process?",ΔS_universe = ΔS_system - ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system × ΔS_surroundings ≥ 0,B,"The correct statement is that the entropy change of the universe (ΔS_universe) is the sum of the entropy changes of the system (ΔS_system) and the surroundings (ΔS_surroundings), and this total change must be greater than or equal to zero for any process, according to the second law of thermodynamics."
Q07,MCQ,Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2,p.2,"For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",ΔS = nR ln(V1/V2),ΔS = nR ln(V2/V1),ΔS = nR (V2 - V1),ΔS = nR (V1 + V2),ΔS = nR (V2 / V1),B,The correct expression for the entropy change of an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 is ΔS = nR ln(V2/V1). This is derived from the general formula for entropy change in a reversible process and the specific conditions of an ideal gas undergoing isothermal expansion.
Q08,MCQ,Interpretation caution: 'disorder' vs microstates (high-level link),p.1-3,Which of the following best describes the relationship between entropy and 'disorder' in thermodynamics?,Entropy is directly proportional to the amount of disorder in a system.,Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.,Entropy decreases as the disorder in a system increases.,Entropy is a measure of the system's energy unavailable for doing work.,Entropy is inversely proportional to the system's temperature.,B,"The lecture material states that while popular explanations associate entropy with 'disorder', a more precise statement is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics."


==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed2/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q06"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed2/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "According to the definition of entropy change for a reversible process, which of the following expressions correctly represents dS?",
    "OptionA": "dS = δQ / T",
    "OptionB": "dS = δQ_rev / T",
    "OptionC": "dS = T / δQ_rev",
    "OptionD": "dS = δW / T",
    "OptionE": "dS = δQ_irrev / T",
    "CorrectOption": "B",
    "Explanation": "The correct expression for the entropy change in a reversible process is given by dS = δQ_rev / T, as stated in the lecture material.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Definition for reversible process: dS = δQ_rev / T"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",
    "OptionA": "Heat flowing from a hotter body to a colder body.",
    "OptionB": "Heat flowing from a colder body to a hotter body without any other effect.",
    "OptionC": "Work being converted into heat.",
    "OptionD": "Heat flowing from a hotter body to a colder body with work being done.",
    "OptionE": "Heat flowing from a colder body to a hotter body with work being done.",
    "CorrectOption": "B",
    "Explanation": "The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that such a transfer cannot occur spontaneously without any other effect, making OptionB the correct answer.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",
    "OptionA": "A cyclic engine can convert all absorbed heat into work.",
    "OptionB": "A cyclic engine can convert some absorbed heat into work, but not all.",
    "OptionC": "No cyclic engine can convert any absorbed heat into work.",
    "OptionD": "No cyclic engine can convert all absorbed heat into work.",
    "OptionE": "A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.",
    "CorrectOption": "D",
    "Explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that there is always some heat that must be rejected to a cooler reservoir, which is why option D is correct.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, for an isolated system, which of the following statements is true regarding the entropy change (∆S)?",
    "OptionA": "∆S can be negative if the system is perfectly isolated.",
    "OptionB": "∆S is always zero for any process in an isolated system.",
    "OptionC": "∆S is always positive for any irreversible process in an isolated system.",
    "OptionD": "∆S ≥ 0 for any process in an isolated system.",
    "OptionE": "∆S ≤ 0 for any reversible process in an isolated system.",
    "CorrectOption": "D",
    "Explanation": "According to the entropy form of the second law of thermodynamics, for an isolated system, the total entropy change (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system never decreases, and it can increase or remain constant depending on the process.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Entropy form of second law: isolated system has ΔS ≥ 0"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",
    "OptionA": "∮(δQ/T) > 0",
    "OptionB": "∮(δQ/T) < 0",
    "OptionC": "∮(δQ/T) = 0",
    "OptionD": "∮(δQ/T) ≥ 0",
    "OptionE": "∮(δQ/T) ≤ 0",
    "CorrectOption": "C",
    "Explanation": "The Clausius inequality states that for any cycle, the integral of the heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, which of the following statements correctly describes the entropy change of the universe for any process?",
    "OptionA": "ΔS_universe = ΔS_system - ΔS_surroundings ≥ 0",
    "OptionB": "ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0",
    "OptionC": "ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0",
    "OptionD": "ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0",
    "OptionE": "ΔS_universe = ΔS_system × ΔS_surroundings ≥ 0",
    "CorrectOption": "B",
    "Explanation": "The correct statement is that the entropy change of the universe (ΔS_universe) is the sum of the entropy changes of the system (ΔS_system) and the surroundings (ΔS_surroundings), and this total change must be greater than or equal to zero for any process, according to the second law of thermodynamics.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0"
  },
  {
    "SourcePages": "p.2",
    "Question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",
    "OptionA": "ΔS = nR ln(V1/V2)",
    "OptionB": "ΔS = nR ln(V2/V1)",
    "OptionC": "ΔS = nR (V2 - V1)",
    "OptionD": "ΔS = nR (V1 + V2)",
    "OptionE": "ΔS = nR (V2 / V1)",
    "CorrectOption": "B",
    "Explanation": "The correct expression for the entropy change of an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 is ΔS = nR ln(V2/V1). This is derived from the general formula for entropy change in a reversible process and the specific conditions of an ideal gas undergoing isothermal expansion.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "Which of the following best describes the relationship between entropy and 'disorder' in thermodynamics?",
    "OptionA": "Entropy is directly proportional to the amount of disorder in a system.",
    "OptionB": "Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.",
    "OptionC": "Entropy decreases as the disorder in a system increases.",
    "OptionD": "Entropy is a measure of the system's energy unavailable for doing work.",
    "OptionE": "Entropy is inversely proportional to the system's temperature.",
    "CorrectOption": "B",
    "Explanation": "The lecture material states that while popular explanations associate entropy with 'disorder', a more precise statement is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Interpretation caution: 'disorder' vs microstates (high-level link)"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed2/run_manifest.json <==
{
  "run_id": "dummy_lecture_02_thermodynamics_second_law_entropy_seed2",
  "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf",
  "seed": 2,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 57.88264870643616,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 7568,
      "sha256": "9602772fd683aa9358d330b3bfe5a9dc3eb7746ae177d362ee22edebe5607e7e"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 5804,
      "sha256": "948adc63f832c573917c6e323abaca880f3a4cdbea694234ea3ffe019f238fd9"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "120f78b392be1b19da29749cbc47ac07d11861b25e3d365e6ad873bab0f11186"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed3/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Definition for reversible process: dS = δQ_rev / T,p.1,"According to the definition of entropy change for a reversible process, which of the following expressions correctly represents dS?",dS = δQ / T,dS = δQ_rev / T,dS = δW / T,dS = δQ_irrev / T,dS = δW_rev / T,B,"The correct answer is Option B, as the definition of entropy change for a reversible process is given by dS = δQ_rev / T, where δQ_rev is the infinitesimal heat absorbed reversibly and T is the absolute temperature."
Q02,MCQ,Second law (Clausius statement): heat does not flow cold→hot spontaneously,p.1,"According to the Clausius statement of the second law of thermodynamics, which of the following scenarios is impossible?",Heat flowing from a hotter body to a colder body.,Heat flowing from a colder body to a hotter body without any external work.,Heat flowing from a hotter body to a colder body with the help of an external work source.,Heat flowing from a colder body to a hotter body with the help of an external work source.,Heat flowing from a hotter body to a colder body with no external work involved.,B,"According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot spontaneously flow from a colder body to a hotter body without any external work being done."
Q03,MCQ,Second law (Kelvin–Planck): no cyclic engine converts all heat to work,p.1,"According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following statements is true?",A cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert some absorbed heat into work, but not all.",A cyclic engine can convert all absorbed heat into work if the process is reversible.,No cyclic engine can convert all absorbed heat into work.,A cyclic engine can convert all absorbed heat into work if the process is irreversible.,D,"According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that there is always some heat that must be rejected to a lower temperature reservoir, making it impossible for a cyclic engine to convert all absorbed heat into work."
Q04,MCQ,Entropy form of second law: isolated system has ΔS ≥ 0,p.1-2,"According to the second law of thermodynamics, for an isolated system, the change in entropy (∆S) is:",always zero,never zero,always positive or zero,always negative,"can be positive, negative, or zero",C,"The correct answer is C. According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system can either increase or remain constant, but it cannot decrease."
Q05,MCQ,Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality,p.1-2,"According to the Clausius inequality, for any cyclic process, which of the following statements is true?",∮(δQ/T) > 0 for a reversible cycle,∮(δQ/T) = 0 for a reversible cycle,∮(δQ/T) < 0 for an irreversible cycle,∮(δQ/T) > 0 for an irreversible cycle,∮(δQ/T) = 0 for an irreversible cycle,B,"The Clausius inequality states that for any cyclic process, the integral of δQ/T over the cycle is less than or equal to zero. Equality holds specifically for a reversible cycle, making Option B the correct answer."
Q06,MCQ,Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,p.1-2,"According to the second law of thermodynamics, which of the following statements correctly describes the entropy change of the universe for any process?",ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0,ΔS_universe = ΔS_system - ΔS_surroundings ≥ 0,ΔS_universe = ΔS_system × ΔS_surroundings ≥ 0,B,"The correct answer is Option B, which states that the entropy change of the universe (ΔS_universe) is the sum of the entropy change of the system (ΔS_system) and the entropy change of the surroundings (ΔS_surroundings), and it is always greater than or equal to zero. This aligns with the statement from the lecture material: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'."
Q07,MCQ,Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2,p.1-3,"For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",ΔS = nR ln(T2/T1),ΔS = nR ln(V2/V1),ΔS = nR (V2 - V1),ΔS = nR (T2 - T1),ΔS = nR (P2 - P1),B,The correct expression for the entropy change (ΔS) for an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T is ΔS = nR ln(V2/V1). This formula is derived from the definition of entropy change for a reversible process and is specifically mentioned in the lecture material on page 2.
Q08,MCQ,Interpretation caution: 'disorder' vs microstates (high-level link),p.1-3,Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?,Thermodynamic entropy is directly proportional to the number of microstates.,Thermodynamic entropy measures the disorder of a system.,Thermodynamic entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.,Thermodynamic entropy is inversely proportional to the number of microstates.,Thermodynamic entropy is unrelated to microscopic interpretations.,C,"The correct answer is OptionC. According to the lecture material, thermodynamic entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics, and for thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors."


==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed3/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q06"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed3/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "According to the definition of entropy change for a reversible process, which of the following expressions correctly represents dS?",
    "OptionA": "dS = δQ / T",
    "OptionB": "dS = δQ_rev / T",
    "OptionC": "dS = δW / T",
    "OptionD": "dS = δQ_irrev / T",
    "OptionE": "dS = δW_rev / T",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, as the definition of entropy change for a reversible process is given by dS = δQ_rev / T, where δQ_rev is the infinitesimal heat absorbed reversibly and T is the absolute temperature.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Definition for reversible process: dS = δQ_rev / T"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius statement of the second law of thermodynamics, which of the following scenarios is impossible?",
    "OptionA": "Heat flowing from a hotter body to a colder body.",
    "OptionB": "Heat flowing from a colder body to a hotter body without any external work.",
    "OptionC": "Heat flowing from a hotter body to a colder body with the help of an external work source.",
    "OptionD": "Heat flowing from a colder body to a hotter body with the help of an external work source.",
    "OptionE": "Heat flowing from a hotter body to a colder body with no external work involved.",
    "CorrectOption": "B",
    "Explanation": "According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot spontaneously flow from a colder body to a hotter body without any external work being done.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following statements is true?",
    "OptionA": "A cyclic engine can convert all absorbed heat into work.",
    "OptionB": "A cyclic engine can convert some absorbed heat into work, but not all.",
    "OptionC": "A cyclic engine can convert all absorbed heat into work if the process is reversible.",
    "OptionD": "No cyclic engine can convert all absorbed heat into work.",
    "OptionE": "A cyclic engine can convert all absorbed heat into work if the process is irreversible.",
    "CorrectOption": "D",
    "Explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that there is always some heat that must be rejected to a lower temperature reservoir, making it impossible for a cyclic engine to convert all absorbed heat into work.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, for an isolated system, the change in entropy (∆S) is:",
    "OptionA": "always zero",
    "OptionB": "never zero",
    "OptionC": "always positive or zero",
    "OptionD": "always negative",
    "OptionE": "can be positive, negative, or zero",
    "CorrectOption": "C",
    "Explanation": "The correct answer is C. According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system can either increase or remain constant, but it cannot decrease.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Entropy form of second law: isolated system has ΔS ≥ 0"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the Clausius inequality, for any cyclic process, which of the following statements is true?",
    "OptionA": "∮(δQ/T) > 0 for a reversible cycle",
    "OptionB": "∮(δQ/T) = 0 for a reversible cycle",
    "OptionC": "∮(δQ/T) < 0 for an irreversible cycle",
    "OptionD": "∮(δQ/T) > 0 for an irreversible cycle",
    "OptionE": "∮(δQ/T) = 0 for an irreversible cycle",
    "CorrectOption": "B",
    "Explanation": "The Clausius inequality states that for any cyclic process, the integral of δQ/T over the cycle is less than or equal to zero. Equality holds specifically for a reversible cycle, making Option B the correct answer.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, which of the following statements correctly describes the entropy change of the universe for any process?",
    "OptionA": "ΔS_universe = ΔS_system - ΔS_surroundings ≤ 0",
    "OptionB": "ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0",
    "OptionC": "ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0",
    "OptionD": "ΔS_universe = ΔS_system - ΔS_surroundings ≥ 0",
    "OptionE": "ΔS_universe = ΔS_system × ΔS_surroundings ≥ 0",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, which states that the entropy change of the universe (ΔS_universe) is the sum of the entropy change of the system (ΔS_system) and the entropy change of the surroundings (ΔS_surroundings), and it is always greater than or equal to zero. This aligns with the statement from the lecture material: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",
    "OptionA": "ΔS = nR ln(T2/T1)",
    "OptionB": "ΔS = nR ln(V2/V1)",
    "OptionC": "ΔS = nR (V2 - V1)",
    "OptionD": "ΔS = nR (T2 - T1)",
    "OptionE": "ΔS = nR (P2 - P1)",
    "CorrectOption": "B",
    "Explanation": "The correct expression for the entropy change (ΔS) for an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T is ΔS = nR ln(V2/V1). This formula is derived from the definition of entropy change for a reversible process and is specifically mentioned in the lecture material on page 2.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?",
    "OptionA": "Thermodynamic entropy is directly proportional to the number of microstates.",
    "OptionB": "Thermodynamic entropy measures the disorder of a system.",
    "OptionC": "Thermodynamic entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.",
    "OptionD": "Thermodynamic entropy is inversely proportional to the number of microstates.",
    "OptionE": "Thermodynamic entropy is unrelated to microscopic interpretations.",
    "CorrectOption": "C",
    "Explanation": "The correct answer is OptionC. According to the lecture material, thermodynamic entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics, and for thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Interpretation caution: 'disorder' vs microstates (high-level link)"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed3/run_manifest.json <==
{
  "run_id": "dummy_lecture_02_thermodynamics_second_law_entropy_seed3",
  "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf",
  "seed": 3,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 58.764880895614624,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 7963,
      "sha256": "9822f5e1577218bf496e59e03ae0a6dce19d804e30a1379962b6fa39239cb4fc"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 6199,
      "sha256": "362d4c191b9a7bd5e65d437142fb1bd27ffbaa9924b06b0ea25c6838e4ff57e1"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "120f78b392be1b19da29749cbc47ac07d11861b25e3d365e6ad873bab0f11186"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed4/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Definition for reversible process: dS = δQ_rev / T,p.1,"According to the definition provided for a reversible process in thermodynamics, what is the expression for the change in entropy (dS)?",dS = δQ / T,dS = δQ_rev / T,dS = T / δQ_rev,dS = δW / T,dS = δQ_irrev / T,B,"The correct answer is Option B, as the definition for a reversible process in thermodynamics states that the change in entropy (dS) is given by dS = δQ_rev / T, where δQ_rev is the infinitesimal heat absorbed reversibly and T is the absolute temperature."
Q02,MCQ,Second law (Clausius statement): heat does not flow cold→hot spontaneously,p.1,"According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",Heat flowing from a hotter body to a colder body.,Heat flowing from a colder body to a hotter body without any other effect.,Work being done by a system to increase its internal energy.,Heat flowing from a hotter body to a colder body with work being done.,A cyclic engine converting all absorbed heat into work.,B,The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This directly corresponds to Option B.
Q03,MCQ,Second law (Kelvin–Planck): no cyclic engine converts all heat to work,p.1,"According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",A cyclic engine can convert all absorbed heat into work.,"A cyclic engine can convert some absorbed heat into work, but not all.",A cyclic engine cannot convert any absorbed heat into work.,"A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.","A cyclic engine can convert absorbed heat into work, but only if the process is isothermal.",B,"According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while a cyclic engine can convert some absorbed heat into work, it cannot convert all of it, as there will always be some heat that must be rejected to a cooler reservoir."
Q04,MCQ,Entropy form of second law: isolated system has ΔS ≥ 0,p.1-2,"According to the second law of thermodynamics expressed in terms of entropy, what can be said about the entropy change (∆S) in an isolated system?","∆S can be positive or negative, depending on the process.",∆S is always zero.,∆S is always positive.,∆S is always negative.,∆S can only be zero if the process is reversible.,C,"The entropy form of the second law states that for an isolated system, the change in entropy (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system can never decrease, and it can only remain constant if the process is reversible."
Q05,MCQ,Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality,p.1,"According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",∮(δQ/T) > 0,∮(δQ/T) < 0,∮(δQ/T) = 0,∮(δQ/T) ≥ 0,∮(δQ/T) ≤ 0,C,"The Clausius inequality states that for any cycle, the integral of δQ/T is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."
Q06,MCQ,Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0,p.1-2,"According to the second law of thermodynamics, what can be said about the total entropy change (∆S_universe) of the universe for any process?",∆S_universe = ∆S_system + ∆S_surroundings = 0,∆S_universe = ∆S_system + ∆S_surroundings ≥ 0,∆S_universe = ∆S_system + ∆S_surroundings ≤ 0,∆S_universe = ∆S_system + ∆S_surroundings < 0,∆S_universe = ∆S_system + ∆S_surroundings > 0,B,"The second law of thermodynamics states that for an isolated system, the total entropy change (∆S_universe) is always greater than or equal to zero. This means that the sum of the entropy changes of the system and its surroundings (∆S_system + ∆S_surroundings) must be greater than or equal to zero for any process."
Q07,MCQ,Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2,p.2,"For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",ΔS = nR ln(V1/V2),ΔS = nR ln(V2/V1),ΔS = nR (V2 - V1),ΔS = nR (V1 + V2),ΔS = nR (V2 / V1),B,"The correct expression for the entropy change during a reversible isothermal expansion of an ideal gas is ΔS = nR ln(V2/V1), as stated in the lecture material on page 2."
Q08,MCQ,Interpretation caution: 'disorder' vs microstates (high-level link),p.1-3,Which of the following best describes the relationship between entropy and the concept of 'disorder' in thermodynamics?,Entropy is directly proportional to the amount of disorder in a system.,"Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions, which can be loosely related to disorder.","Entropy measures the energy dispersal within a system, which is unrelated to disorder.",Entropy is a measure of the system's energy and does not relate to disorder.,Entropy is inversely proportional to the amount of disorder in a system.,B,"The lecture material states that while popular explanations associate entropy with 'disorder', a more precise statement is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics, and for thermodynamics problems, it is usually safest to rely on formulas rather than informal metaphors."


==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed4/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q06"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed4/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "According to the definition provided for a reversible process in thermodynamics, what is the expression for the change in entropy (dS)?",
    "OptionA": "dS = δQ / T",
    "OptionB": "dS = δQ_rev / T",
    "OptionC": "dS = T / δQ_rev",
    "OptionD": "dS = δW / T",
    "OptionE": "dS = δQ_irrev / T",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, as the definition for a reversible process in thermodynamics states that the change in entropy (dS) is given by dS = δQ_rev / T, where δQ_rev is the infinitesimal heat absorbed reversibly and T is the absolute temperature.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Definition for reversible process: dS = δQ_rev / T"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?",
    "OptionA": "Heat flowing from a hotter body to a colder body.",
    "OptionB": "Heat flowing from a colder body to a hotter body without any other effect.",
    "OptionC": "Work being done by a system to increase its internal energy.",
    "OptionD": "Heat flowing from a hotter body to a colder body with work being done.",
    "OptionE": "A cyclic engine converting all absorbed heat into work.",
    "CorrectOption": "B",
    "Explanation": "The Clausius statement of the second law of thermodynamics asserts that no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This directly corresponds to Option B.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?",
    "OptionA": "A cyclic engine can convert all absorbed heat into work.",
    "OptionB": "A cyclic engine can convert some absorbed heat into work, but not all.",
    "OptionC": "A cyclic engine cannot convert any absorbed heat into work.",
    "OptionD": "A cyclic engine can convert absorbed heat into work, but only if the process is irreversible.",
    "OptionE": "A cyclic engine can convert absorbed heat into work, but only if the process is isothermal.",
    "CorrectOption": "B",
    "Explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while a cyclic engine can convert some absorbed heat into work, it cannot convert all of it, as there will always be some heat that must be rejected to a cooler reservoir.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics expressed in terms of entropy, what can be said about the entropy change (∆S) in an isolated system?",
    "OptionA": "∆S can be positive or negative, depending on the process.",
    "OptionB": "∆S is always zero.",
    "OptionC": "∆S is always positive.",
    "OptionD": "∆S is always negative.",
    "OptionE": "∆S can only be zero if the process is reversible.",
    "CorrectOption": "C",
    "Explanation": "The entropy form of the second law states that for an isolated system, the change in entropy (∆S) is always greater than or equal to zero (∆S ≥ 0). This means that the entropy of an isolated system can never decrease, and it can only remain constant if the process is reversible.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Entropy form of second law: isolated system has ΔS ≥ 0"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?",
    "OptionA": "∮(δQ/T) > 0",
    "OptionB": "∮(δQ/T) < 0",
    "OptionC": "∮(δQ/T) = 0",
    "OptionD": "∮(δQ/T) ≥ 0",
    "OptionE": "∮(δQ/T) ≤ 0",
    "CorrectOption": "C",
    "Explanation": "The Clausius inequality states that for any cycle, the integral of δQ/T is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "According to the second law of thermodynamics, what can be said about the total entropy change (∆S_universe) of the universe for any process?",
    "OptionA": "∆S_universe = ∆S_system + ∆S_surroundings = 0",
    "OptionB": "∆S_universe = ∆S_system + ∆S_surroundings ≥ 0",
    "OptionC": "∆S_universe = ∆S_system + ∆S_surroundings ≤ 0",
    "OptionD": "∆S_universe = ∆S_system + ∆S_surroundings < 0",
    "OptionE": "∆S_universe = ∆S_system + ∆S_surroundings > 0",
    "CorrectOption": "B",
    "Explanation": "The second law of thermodynamics states that for an isolated system, the total entropy change (∆S_universe) is always greater than or equal to zero. This means that the sum of the entropy changes of the system and its surroundings (∆S_system + ∆S_surroundings) must be greater than or equal to zero for any process.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0"
  },
  {
    "SourcePages": "p.2",
    "Question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?",
    "OptionA": "ΔS = nR ln(V1/V2)",
    "OptionB": "ΔS = nR ln(V2/V1)",
    "OptionC": "ΔS = nR (V2 - V1)",
    "OptionD": "ΔS = nR (V1 + V2)",
    "OptionE": "ΔS = nR (V2 / V1)",
    "CorrectOption": "B",
    "Explanation": "The correct expression for the entropy change during a reversible isothermal expansion of an ideal gas is ΔS = nR ln(V2/V1), as stated in the lecture material on page 2.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2"
  },
  {
    "SourcePages": "p.1-3",
    "Question": "Which of the following best describes the relationship between entropy and the concept of 'disorder' in thermodynamics?",
    "OptionA": "Entropy is directly proportional to the amount of disorder in a system.",
    "OptionB": "Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions, which can be loosely related to disorder.",
    "OptionC": "Entropy measures the energy dispersal within a system, which is unrelated to disorder.",
    "OptionD": "Entropy is a measure of the system's energy and does not relate to disorder.",
    "OptionE": "Entropy is inversely proportional to the amount of disorder in a system.",
    "CorrectOption": "B",
    "Explanation": "The lecture material states that while popular explanations associate entropy with 'disorder', a more precise statement is that entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics, and for thermodynamics problems, it is usually safest to rely on formulas rather than informal metaphors.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Interpretation caution: 'disorder' vs microstates (high-level link)"
  }
]

==> anc/dummy_lecture_02_thermodynamics_second_law_entropy_seed4/run_manifest.json <==
{
  "run_id": "dummy_lecture_02_thermodynamics_second_law_entropy_seed4",
  "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf",
  "seed": 4,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 58.801350593566895,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 7626,
      "sha256": "3fea916244cd450db20673ca48b838a15071d57c3c3d63f84caabfbed0a8667d"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 5870,
      "sha256": "825e1b7a7704d1d95db212457fce913a95bac64a2d11c0c5e821e8842352184d"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "120f78b392be1b19da29749cbc47ac07d11861b25e3d365e6ad873bab0f11186"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed0/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Microstate vs macrostate: definitions and distinction,p.1,"In statistical mechanics, what does a microstate specify?","The detailed microscopic state, such as positions and momenta of particles","The coarse variables, such as energy, volume, and particle number",The probability distribution of energy levels,The partition function of the system,The entropy of the system,A,"According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta of particles."
Q02,MCQ,Boltzmann entropy: S = k_B ln Ω (equal-probability microstates),p.1,"According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",S = k_B Ω,S = k_B ln Ω,S = Ω ln k_B,S = k_B / Ω,S = Ω / k_B,B,"The correct answer is Option B, S = k_B ln Ω, as stated in the lecture material on page 1. This formula connects the entropy to the logarithm of the number of microstates (Ω) that correspond to a given macrostate, with k_B being the Boltzmann constant."
Q03,MCQ,Gibbs entropy: S = -k_B Σ p_i ln p_i (general case),p.1-2,"In the context of Gibbs entropy, if a system has two microstates with probabilities p1 and p2, and p1 = 2p2, what is the ratio of p2 to the total probability?",1/3,1/4,1/5,1/6,1/7,A,"Given p1 = 2p2, the total probability is p1 + p2 = 2p2 + p2 = 3p2. Therefore, the ratio of p2 to the total probability is p2 / 3p2 = 1/3."
Q04,MCQ,Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω,p.1,"When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",k_B ln Ω,-k_B Σ p_i ln p_i,k_B Σ p_i ln p_i,k_B ln (1/Ω),k_B Ω,A,"When all microstates are equally likely, each microstate has a probability of 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i results in S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω."
Q05,MCQ,"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z",p.1-2,"In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability of finding the system in a state with energy E_i?",p_i = exp(-βE_i),p_i = exp(-βE_i) / Z,p_i = Z * exp(-βE_i),p_i = 1 / Z,p_i = βE_i / Z,B,"The probability of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where Z is the partition function and β = 1/(k_B T). This formula is directly stated in the lecture material."
Q06,MCQ,Free energy from partition function: F = -k_B T ln Z,p.1-2,"In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z for a system is given by Z = 1 + exp(-βΔ), where β = 1/(k_B T) and Δ is the energy difference between two levels, what is the expression for the Helmholtz free energy F?",-k_B T ln(1 + exp(-βΔ)),k_B T ln(1 + exp(-βΔ)),-k_B T (1 + exp(-βΔ)),k_B T (1 + exp(-βΔ)),-k_B T ln(1 + exp(βΔ)),A,"The Helmholtz free energy F is given by the formula F = -k_B T ln Z. Given that the partition function Z = 1 + exp(-βΔ), substituting Z into the formula for F yields F = -k_B T ln(1 + exp(-βΔ)). Therefore, the correct answer is OptionA."
Q07,MCQ,"Entropy from free energy: S = - (∂F/∂T)_(V,N)",p.1-2,"In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z for a system is given by Z = 1 + exp(-βΔ), where β = 1/(k_B T), what is the expression for the entropy S of the system in terms of T and Δ?",-k_B T ln(1 + exp(-βΔ)),-k_B (∂/∂T) ln(1 + exp(-βΔ)),-k_B (∂/∂T) ln(1 + exp(-βΔ)) evaluated at constant volume and particle number,k_B ln(1 + exp(-βΔ)),k_B (∂/∂T) ln(1 + exp(-βΔ)) evaluated at constant volume and particle number,C,"The entropy S can be obtained from the Helmholtz free energy F via the formula S = - (∂F/∂T)_V,N. Given F = -k_B T ln Z and Z = 1 + exp(-βΔ), substituting Z into F gives F = -k_B T ln(1 + exp(-βΔ)). Therefore, S = - (∂/∂T) [-k_B T ln(1 + exp(-βΔ))] evaluated at constant volume and particle number."
Q08,MCQ,"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T",p.1-2,"In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",k_B ln 2,k_B ln ∆,k_B T,0,k_B T ln 2,A,"At high temperatures, the two energy levels in the system become nearly equally probable, leading the entropy to approach k_B ln 2."


==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed0/auto_check_issues.json <==
[]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed0/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "In statistical mechanics, what does a microstate specify?",
    "OptionA": "The detailed microscopic state, such as positions and momenta of particles",
    "OptionB": "The coarse variables, such as energy, volume, and particle number",
    "OptionC": "The probability distribution of energy levels",
    "OptionD": "The partition function of the system",
    "OptionE": "The entropy of the system",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta of particles.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Microstate vs macrostate: definitions and distinction"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",
    "OptionA": "S = k_B Ω",
    "OptionB": "S = k_B ln Ω",
    "OptionC": "S = Ω ln k_B",
    "OptionD": "S = k_B / Ω",
    "OptionE": "S = Ω / k_B",
    "CorrectOption": "B",
    "Explanation": "The correct answer is Option B, S = k_B ln Ω, as stated in the lecture material on page 1. This formula connects the entropy to the logarithm of the number of microstates (Ω) that correspond to a given macrostate, with k_B being the Boltzmann constant.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of Gibbs entropy, if a system has two microstates with probabilities p1 and p2, and p1 = 2p2, what is the ratio of p2 to the total probability?",
    "OptionA": "1/3",
    "OptionB": "1/4",
    "OptionC": "1/5",
    "OptionD": "1/6",
    "OptionE": "1/7",
    "CorrectOption": "A",
    "Explanation": "Given p1 = 2p2, the total probability is p1 + p2 = 2p2 + p2 = 3p2. Therefore, the ratio of p2 to the total probability is p2 / 3p2 = 1/3.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)"
  },
  {
    "SourcePages": "p.1",
    "Question": "When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",
    "OptionA": "k_B ln Ω",
    "OptionB": "-k_B Σ p_i ln p_i",
    "OptionC": "k_B Σ p_i ln p_i",
    "OptionD": "k_B ln (1/Ω)",
    "OptionE": "k_B Ω",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, each microstate has a probability of 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i results in S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability of finding the system in a state with energy E_i?",
    "OptionA": "p_i = exp(-βE_i)",
    "OptionB": "p_i = exp(-βE_i) / Z",
    "OptionC": "p_i = Z * exp(-βE_i)",
    "OptionD": "p_i = 1 / Z",
    "OptionE": "p_i = βE_i / Z",
    "CorrectOption": "B",
    "Explanation": "The probability of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where Z is the partition function and β = 1/(k_B T). This formula is directly stated in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z for a system is given by Z = 1 + exp(-βΔ), where β = 1/(k_B T) and Δ is the energy difference between two levels, what is the expression for the Helmholtz free energy F?",
    "OptionA": "-k_B T ln(1 + exp(-βΔ))",
    "OptionB": "k_B T ln(1 + exp(-βΔ))",
    "OptionC": "-k_B T (1 + exp(-βΔ))",
    "OptionD": "k_B T (1 + exp(-βΔ))",
    "OptionE": "-k_B T ln(1 + exp(βΔ))",
    "CorrectOption": "A",
    "Explanation": "The Helmholtz free energy F is given by the formula F = -k_B T ln Z. Given that the partition function Z = 1 + exp(-βΔ), substituting Z into the formula for F yields F = -k_B T ln(1 + exp(-βΔ)). Therefore, the correct answer is OptionA.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Free energy from partition function: F = -k_B T ln Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z for a system is given by Z = 1 + exp(-βΔ), where β = 1/(k_B T), what is the expression for the entropy S of the system in terms of T and Δ?",
    "OptionA": "-k_B T ln(1 + exp(-βΔ))",
    "OptionB": "-k_B (∂/∂T) ln(1 + exp(-βΔ))",
    "OptionC": "-k_B (∂/∂T) ln(1 + exp(-βΔ)) evaluated at constant volume and particle number",
    "OptionD": "k_B ln(1 + exp(-βΔ))",
    "OptionE": "k_B (∂/∂T) ln(1 + exp(-βΔ)) evaluated at constant volume and particle number",
    "CorrectOption": "C",
    "Explanation": "The entropy S can be obtained from the Helmholtz free energy F via the formula S = - (∂F/∂T)_V,N. Given F = -k_B T ln Z and Z = 1 + exp(-βΔ), substituting Z into F gives F = -k_B T ln(1 + exp(-βΔ)). Therefore, S = - (∂/∂T) [-k_B T ln(1 + exp(-βΔ))] evaluated at constant volume and particle number.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",
    "OptionA": "k_B ln 2",
    "OptionB": "k_B ln ∆",
    "OptionC": "k_B T",
    "OptionD": "0",
    "OptionE": "k_B T ln 2",
    "CorrectOption": "A",
    "Explanation": "At high temperatures, the two energy levels in the system become nearly equally probable, leading the entropy to approach k_B ln 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed0/run_manifest.json <==
{
  "run_id": "dummy_lecture_03_statistical_mechanics_entropy_seed0",
  "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf",
  "seed": 0,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 59.15266466140747,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6508,
      "sha256": "8b74e86fbf1afd9a07e7f1221aec92c38c7f5dc3766bfaa157bc0463180abcac"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4754,
      "sha256": "53227f34e5d4e9ec559bb8d188ba5a3e6f59119be782f8f518098988989296d6"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed1/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Microstate vs macrostate: definitions and distinction,p.1,"In statistical mechanics, what does a macrostate specify?","The detailed microscopic state, such as positions and momenta of particles",The probability distribution of microstates,"Coarse variables like energy, volume, and particle number",The entropy of the system,The partition function of the system,C,"According to the lecture material, a macrostate specifies coarse variables such as energy, volume, and particle number, whereas a microstate specifies the detailed microscopic state (e.g., positions and momenta)."
Q02,MCQ,Boltzmann entropy: S = k_B ln Ω (equal-probability microstates),p.1,"According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",S = k_B ln(Ω),S = -k_B Σ p_i ln p_i,S = k_B T ln Z,"S = - (∂F/∂T)_V,N",S = k_B Ω,A,"According to the lecture material, Boltzmann's entropy formula is S = k_B ln(Ω), where Ω represents the number of microstates compatible with a given macrostate."
Q03,MCQ,Gibbs entropy: S = -k_B Σ p_i ln p_i (general case),p.1,Which of the following statements correctly describes the Gibbs entropy formula for a discrete distribution?,S = k_B ln(Omega),S = -k_B Σ p_i ln p_i,S = k_B Σ p_i ln p_i,S = -k_B ln(Omega),S = k_B p_i ln p_i,B,"The Gibbs entropy formula for a discrete distribution is given by S = -k_B Σ p_i ln p_i, where p_i is the probability of the i-th microstate. This formula accounts for the probabilities of different microstates, making it applicable when microstates are not equally likely."
Q04,MCQ,Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω,p.1,"When all microstates are equally likely, the Gibbs entropy formula reduces to which of the following expressions?",S = -k_B Σ p_i ln p_i,S = k_B ln Ω,S = -k_B Σ p_i log_2 p_i,S = k_B Ω,S = -k_B ln Ω,B,"When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Σ (1/Ω) ln (1/Ω) = -k_B (Ω * (-ln Ω)/Ω) = k_B ln Ω."
Q05,MCQ,"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z",p.1-2,"In the context of the canonical ensemble, what does the partition function Z represent?",The total number of microstates in the system,The probability of finding the system in a particular microstate,The sum of exponential terms involving the energy levels and the inverse temperature,The difference between the highest and lowest energy levels in the system,The average energy of the system,C,"The partition function Z is defined as the sum of exponential terms involving the energy levels and the inverse temperature, β, which is given by β = 1/(k_B T). This is stated directly in the lecture material."
Q06,MCQ,Free energy from partition function: F = -k_B T ln Z,p.1-2,"In the context of the canonical ensemble, what is the expression for the Helmholtz free energy F in terms of the partition function Z?",-k_B T ln Z,k_B T ln Z,Z ln (k_B T),-T ln (k_B Z),k_B ln Z,A,"The Helmholtz free energy F is given by the expression F = -k_B T ln Z in the context of the canonical ensemble, as stated in the lecture material."
Q07,MCQ,"Entropy from free energy: S = - (∂F/∂T)_(V,N)",p.1-2,"In the context of the canonical ensemble, which of the following expressions correctly represents the entropy S in terms of the Helmholtz free energy F?","S = - (∂F/∂T)_V,N","S = (∂F/∂T)_V,N","S = (∂F/∂V)_T,N","S = - (∂F/∂N)_V,T","S = (∂F/∂N)_V,T",A,"The correct expression for entropy S in terms of the Helmholtz free energy F in the canonical ensemble is given by S = - (∂F/∂T)_V,N, as stated in the lecture material."
Q08,MCQ,"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T",p.1-2,"In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, what happens to the entropy S?",S approaches 0 at low T and increases without bound at high T,S approaches kB ln 2 at low T and decreases to 0 at high T,S approaches 0 at low T and kB ln 2 at high T,S remains constant regardless of temperature changes,S increases linearly with temperature T,C,"According to the lecture material, in a two-level system with energy levels E0=0 and E1=∆, at very low temperatures, the system is almost surely in the ground state (E0), leading to an entropy S approaching 0. At high temperatures, both energy levels become nearly equally likely, leading to an entropy S approaching kB ln 2."


==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed1/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q08"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed1/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "In statistical mechanics, what does a macrostate specify?",
    "OptionA": "The detailed microscopic state, such as positions and momenta of particles",
    "OptionB": "The probability distribution of microstates",
    "OptionC": "Coarse variables like energy, volume, and particle number",
    "OptionD": "The entropy of the system",
    "OptionE": "The partition function of the system",
    "CorrectOption": "C",
    "Explanation": "According to the lecture material, a macrostate specifies coarse variables such as energy, volume, and particle number, whereas a microstate specifies the detailed microscopic state (e.g., positions and momenta).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Microstate vs macrostate: definitions and distinction"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",
    "OptionA": "S = k_B ln(Ω)",
    "OptionB": "S = -k_B Σ p_i ln p_i",
    "OptionC": "S = k_B T ln Z",
    "OptionD": "S = - (∂F/∂T)_V,N",
    "OptionE": "S = k_B Ω",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, Boltzmann's entropy formula is S = k_B ln(Ω), where Ω represents the number of microstates compatible with a given macrostate.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)"
  },
  {
    "SourcePages": "p.1",
    "Question": "Which of the following statements correctly describes the Gibbs entropy formula for a discrete distribution?",
    "OptionA": "S = k_B ln(Omega)",
    "OptionB": "S = -k_B Σ p_i ln p_i",
    "OptionC": "S = k_B Σ p_i ln p_i",
    "OptionD": "S = -k_B ln(Omega)",
    "OptionE": "S = k_B p_i ln p_i",
    "CorrectOption": "B",
    "Explanation": "The Gibbs entropy formula for a discrete distribution is given by S = -k_B Σ p_i ln p_i, where p_i is the probability of the i-th microstate. This formula accounts for the probabilities of different microstates, making it applicable when microstates are not equally likely.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)"
  },
  {
    "SourcePages": "p.1",
    "Question": "When all microstates are equally likely, the Gibbs entropy formula reduces to which of the following expressions?",
    "OptionA": "S = -k_B Σ p_i ln p_i",
    "OptionB": "S = k_B ln Ω",
    "OptionC": "S = -k_B Σ p_i log_2 p_i",
    "OptionD": "S = k_B Ω",
    "OptionE": "S = -k_B ln Ω",
    "CorrectOption": "B",
    "Explanation": "When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Σ (1/Ω) ln (1/Ω) = -k_B (Ω * (-ln Ω)/Ω) = k_B ln Ω.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, what does the partition function Z represent?",
    "OptionA": "The total number of microstates in the system",
    "OptionB": "The probability of finding the system in a particular microstate",
    "OptionC": "The sum of exponential terms involving the energy levels and the inverse temperature",
    "OptionD": "The difference between the highest and lowest energy levels in the system",
    "OptionE": "The average energy of the system",
    "CorrectOption": "C",
    "Explanation": "The partition function Z is defined as the sum of exponential terms involving the energy levels and the inverse temperature, β, which is given by β = 1/(k_B T). This is stated directly in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, what is the expression for the Helmholtz free energy F in terms of the partition function Z?",
    "OptionA": "-k_B T ln Z",
    "OptionB": "k_B T ln Z",
    "OptionC": "Z ln (k_B T)",
    "OptionD": "-T ln (k_B Z)",
    "OptionE": "k_B ln Z",
    "CorrectOption": "A",
    "Explanation": "The Helmholtz free energy F is given by the expression F = -k_B T ln Z in the context of the canonical ensemble, as stated in the lecture material.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Free energy from partition function: F = -k_B T ln Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, which of the following expressions correctly represents the entropy S in terms of the Helmholtz free energy F?",
    "OptionA": "S = - (∂F/∂T)_V,N",
    "OptionB": "S = (∂F/∂T)_V,N",
    "OptionC": "S = (∂F/∂V)_T,N",
    "OptionD": "S = - (∂F/∂N)_V,T",
    "OptionE": "S = (∂F/∂N)_V,T",
    "CorrectOption": "A",
    "Explanation": "The correct expression for entropy S in terms of the Helmholtz free energy F in the canonical ensemble is given by S = - (∂F/∂T)_V,N, as stated in the lecture material.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, what happens to the entropy S?",
    "OptionA": "S approaches 0 at low T and increases without bound at high T",
    "OptionB": "S approaches kB ln 2 at low T and decreases to 0 at high T",
    "OptionC": "S approaches 0 at low T and kB ln 2 at high T",
    "OptionD": "S remains constant regardless of temperature changes",
    "OptionE": "S increases linearly with temperature T",
    "CorrectOption": "C",
    "Explanation": "According to the lecture material, in a two-level system with energy levels E0=0 and E1=∆, at very low temperatures, the system is almost surely in the ground state (E0), leading to an entropy S approaching 0. At high temperatures, both energy levels become nearly equally likely, leading to an entropy S approaching kB ln 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed1/run_manifest.json <==
{
  "run_id": "dummy_lecture_03_statistical_mechanics_entropy_seed1",
  "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf",
  "seed": 1,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 56.38694500923157,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6394,
      "sha256": "2987c89197dbf09a3dd9d4aebf9d833771b9d5c61e36d39ff0de4852a7767aa5"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4650,
      "sha256": "be4de5df3cb5ac5064b3b50364651eebfdefcb0f8156a199a8dac70e9c9b46a8"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "0cb51ee9308557f5842164e60477daca6cd9c68d2dd78e1bdac3ff9eafe41370"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed2/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Microstate vs macrostate: definitions and distinction,p.1,"In statistical mechanics, what does a microstate specify?","The detailed microscopic state, such as positions and momenta","The coarse variables like energy, volume, and particle number",The probability distribution of energy levels,The partition function of the system,The entropy of the system,A,"According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta, whereas a macrostate specifies coarse variables like energy, volume, and particle number."
Q02,MCQ,Boltzmann entropy: S = k_B ln Ω (equal-probability microstates),p.1,"According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",S = k_B ln(Ω),S = -k_B Σ p_i ln p_i,S = k_B Σ p_i ln p_i,S = -k_B ln(Ω),S = k_B Ω,A,"According to the lecture material, Boltzmann proposed that if a macrostate corresponds to Ω compatible microstates (assumed equally likely), the entropy S is given by S = k_B ln(Ω). This formula connects entropy to the number of ways the system can realize the same macroscopic constraints."
Q03,MCQ,Gibbs entropy: S = -k_B Σ p_i ln p_i (general case),p.1-2,"In the context of Gibbs entropy, if all microstates are equally likely, what does the Gibbs entropy reduce to?",kB ln Ω,-kB Σ p_i ln p_i,kB Σ p_i ln p_i,ln Ω,Ω,A,"When all microstates are equally likely, the probability of each microstate p_i is 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω."
Q04,MCQ,Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω,p.1,"When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",k_B ln Ω,-k_B Σ p_i ln p_i,k_B Σ p_i ln p_i,Ω ln k_B,ln Ω / k_B,A,"When all microstates are equally likely, the probability of each microstate is p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Σ (1/Ω) ln (1/Ω) = k_B ln Ω."
Q05,MCQ,"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z",p.1-2,"In the context of the canonical ensemble, what does the partition function Z represent?",The probability of a system being in a specific microstate.,The sum of the Boltzmann factors over all possible microstates.,The total number of microstates in the system.,The energy of the system at a given temperature.,The entropy of the system at a given temperature.,B,"The partition function Z is defined as the sum of the Boltzmann factors over all possible microstates, which is mathematically expressed as Z = Σ exp(-βE_i), where β = 1/(k_B T). This aligns with the definition provided in the lecture material."
Q06,MCQ,Free energy from partition function: F = -k_B T ln Z,p.1-2,"In the context of the canonical ensemble, what is the expression for the Helmholtz free energy F in terms of the partition function Z?",-k_B T ln Z,k_B T ln Z,-T ln Z,k_B ln Z,-k_B ln Z,A,"The Helmholtz free energy F is given by the expression F = -k_B T ln Z in the context of the canonical ensemble, as stated in the lecture material."
Q07,MCQ,"Entropy from free energy: S = - (∂F/∂T)_(V,N)",p.1-2,"In the context of the canonical ensemble, how can the entropy S be expressed in terms of the Helmholtz free energy F?","S = - (∂F/∂T)_V,N","S = (∂F/∂T)_V,N","S = - (∂F/∂V)_T,N","S = (∂F/∂V)_T,N","S = (∂F/∂N)_T,V",A,"According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the expression S = - (∂F/∂T)_V,N."
Q08,MCQ,"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T",p.1-2,"In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, what happens to the entropy S?",S approaches 0,S approaches k_B ln 2,S remains constant,S decreases,S increases without bound,B,"At very low temperatures, the system is almost surely in the ground state (E0=0), leading to an entropy close to 0. As the temperature increases, both energy levels become nearly equally probable, leading the entropy to approach k_B ln 2."


==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed2/auto_check_issues.json <==
[
  {
    "type": "rounding_instruction_missing_suspect",
    "id": "Q08"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed2/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "In statistical mechanics, what does a microstate specify?",
    "OptionA": "The detailed microscopic state, such as positions and momenta",
    "OptionB": "The coarse variables like energy, volume, and particle number",
    "OptionC": "The probability distribution of energy levels",
    "OptionD": "The partition function of the system",
    "OptionE": "The entropy of the system",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta, whereas a macrostate specifies coarse variables like energy, volume, and particle number.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Microstate vs macrostate: definitions and distinction"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",
    "OptionA": "S = k_B ln(Ω)",
    "OptionB": "S = -k_B Σ p_i ln p_i",
    "OptionC": "S = k_B Σ p_i ln p_i",
    "OptionD": "S = -k_B ln(Ω)",
    "OptionE": "S = k_B Ω",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, Boltzmann proposed that if a macrostate corresponds to Ω compatible microstates (assumed equally likely), the entropy S is given by S = k_B ln(Ω). This formula connects entropy to the number of ways the system can realize the same macroscopic constraints.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of Gibbs entropy, if all microstates are equally likely, what does the Gibbs entropy reduce to?",
    "OptionA": "kB ln Ω",
    "OptionB": "-kB Σ p_i ln p_i",
    "OptionC": "kB Σ p_i ln p_i",
    "OptionD": "ln Ω",
    "OptionE": "Ω",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, the probability of each microstate p_i is 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)"
  },
  {
    "SourcePages": "p.1",
    "Question": "When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",
    "OptionA": "k_B ln Ω",
    "OptionB": "-k_B Σ p_i ln p_i",
    "OptionC": "k_B Σ p_i ln p_i",
    "OptionD": "Ω ln k_B",
    "OptionE": "ln Ω / k_B",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, the probability of each microstate is p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Σ (1/Ω) ln (1/Ω) = k_B ln Ω.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, what does the partition function Z represent?",
    "OptionA": "The probability of a system being in a specific microstate.",
    "OptionB": "The sum of the Boltzmann factors over all possible microstates.",
    "OptionC": "The total number of microstates in the system.",
    "OptionD": "The energy of the system at a given temperature.",
    "OptionE": "The entropy of the system at a given temperature.",
    "CorrectOption": "B",
    "Explanation": "The partition function Z is defined as the sum of the Boltzmann factors over all possible microstates, which is mathematically expressed as Z = Σ exp(-βE_i), where β = 1/(k_B T). This aligns with the definition provided in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, what is the expression for the Helmholtz free energy F in terms of the partition function Z?",
    "OptionA": "-k_B T ln Z",
    "OptionB": "k_B T ln Z",
    "OptionC": "-T ln Z",
    "OptionD": "k_B ln Z",
    "OptionE": "-k_B ln Z",
    "CorrectOption": "A",
    "Explanation": "The Helmholtz free energy F is given by the expression F = -k_B T ln Z in the context of the canonical ensemble, as stated in the lecture material.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Free energy from partition function: F = -k_B T ln Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, how can the entropy S be expressed in terms of the Helmholtz free energy F?",
    "OptionA": "S = - (∂F/∂T)_V,N",
    "OptionB": "S = (∂F/∂T)_V,N",
    "OptionC": "S = - (∂F/∂V)_T,N",
    "OptionD": "S = (∂F/∂V)_T,N",
    "OptionE": "S = (∂F/∂N)_T,V",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the expression S = - (∂F/∂T)_V,N.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, what happens to the entropy S?",
    "OptionA": "S approaches 0",
    "OptionB": "S approaches k_B ln 2",
    "OptionC": "S remains constant",
    "OptionD": "S decreases",
    "OptionE": "S increases without bound",
    "CorrectOption": "B",
    "Explanation": "At very low temperatures, the system is almost surely in the ground state (E0=0), leading to an entropy close to 0. As the temperature increases, both energy levels become nearly equally probable, leading the entropy to approach k_B ln 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed2/run_manifest.json <==
{
  "run_id": "dummy_lecture_03_statistical_mechanics_entropy_seed2",
  "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf",
  "seed": 2,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 62.82333278656006,
    "n_items": 8,
    "tries_total": 9,
    "retries": 1,
    "hard_failures": 0,
    "warnings_count": 1,
    "warning_types": [
      "rounding_instruction_missing_suspect"
    ]
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6074,
      "sha256": "8c7664f974fece5f3927b98729c2a538ba5c9b2c90985acfa216ee7630edaa50"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4330,
      "sha256": "0cb61a6ec6a89e6d8db8451e9af79f572223c9696b2067e2ed1869e7201ec1cb"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 79,
      "sha256": "0cb51ee9308557f5842164e60477daca6cd9c68d2dd78e1bdac3ff9eafe41370"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed3/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Microstate vs macrostate: definitions and distinction,p.1,"In statistical mechanics, what does a microstate specify?","The detailed microscopic state, such as positions and momenta of particles","The coarse variables, such as energy, volume, and particle number",The probability distribution of energy levels,The partition function of the system,The entropy of the system,A,"According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta of particles."
Q02,MCQ,Boltzmann entropy: S = k_B ln Ω (equal-probability microstates),p.1,"According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",S = k_B / ln Ω,S = k_B ln Ω,S = Ω / k_B,S = Ω k_B,S = ln Ω / k_B,B,"According to the lecture material, Boltzmann proposed the entropy formula S = k_B ln Ω, where Ω represents the number of compatible microstates for a given macrostate."
Q03,MCQ,Gibbs entropy: S = -k_B Σ p_i ln p_i (general case),p.1,"In the context of Gibbs entropy, if all microstates are equally likely, what does the Gibbs entropy reduce to?",kB ln ℅,kB Σ p_i ln p_i,kB Σ p_i,ln ℅,0,A,"When all microstates are equally likely, the probability of each microstate p_i is 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω. This matches the Boltzmann entropy formula for the case where all microstates are equally likely."
Q04,MCQ,Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω,p.1,"When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",k_B ln Ω,-k_B Σ p_i ln p_i,k_B Σ p_i ln p_i,Ω ln k_B,ln Ω / k_B,A,"When all microstates are equally likely, the probability of each microstate is p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Σ (1/Ω) ln (1/Ω) = k_B ln Ω."
Q05,MCQ,"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z",p.1-2,"In the context of the canonical ensemble, what does the partition function Z represent?",The probability of finding the system in a specific microstate.,The total number of microstates in the system.,The sum of the Boltzmann factors over all possible energy levels.,The average energy of the system.,The entropy of the system.,C,"The partition function Z is defined as the sum of the Boltzmann factors over all possible energy levels, which is mathematically expressed as Z = Σ exp(-βE_i), where β = 1/(k_B T). This aligns with the definition provided in the lecture material."
Q06,MCQ,Free energy from partition function: F = -k_B T ln Z,p.1-2,"In the context of the canonical ensemble, which of the following expressions correctly represents the Helmholtz free energy F in terms of the partition function Z?",-k_B T ln Z,k_B T ln Z,Z ln (k_B T),-ln (Z/k_B T),k_B T / Z,A,"The Helmholtz free energy F is defined as F = -k_B T ln Z in the context of the canonical ensemble, where Z is the partition function. This formula directly relates the free energy to the partition function and temperature."
Q07,MCQ,"Entropy from free energy: S = - (∂F/∂T)_(V,N)",p.1-2,"In the context of the canonical ensemble, which of the following expressions correctly represents the entropy S in terms of the Helmholtz free energy F?","S = - (∂F/∂T)_V,N","S = (∂F/∂T)_V,N","S = (∂F/∂V)_T,N","S = - (∂F/∂N)_V,T","S = (∂F/∂N)_V,T",A,"The correct expression for entropy S in terms of the Helmholtz free energy F in the canonical ensemble is given by S = - (∂F/∂T)_V,N, as stated in the lecture material."
Q08,MCQ,"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T",p.1-2,"In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",k_B ln 2,k_B ln ∆,0,k_B T,k_B ln T,A,"At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach k_B ln 2."


==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed3/auto_check_issues.json <==
[]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed3/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "In statistical mechanics, what does a microstate specify?",
    "OptionA": "The detailed microscopic state, such as positions and momenta of particles",
    "OptionB": "The coarse variables, such as energy, volume, and particle number",
    "OptionC": "The probability distribution of energy levels",
    "OptionD": "The partition function of the system",
    "OptionE": "The entropy of the system",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, a microstate specifies the detailed microscopic state, such as positions and momenta of particles.",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Microstate vs macrostate: definitions and distinction"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to Boltzmann's entropy formula, if a macrostate corresponds to Ω compatible microstates, what is the entropy S?",
    "OptionA": "S = k_B / ln Ω",
    "OptionB": "S = k_B ln Ω",
    "OptionC": "S = Ω / k_B",
    "OptionD": "S = Ω k_B",
    "OptionE": "S = ln Ω / k_B",
    "CorrectOption": "B",
    "Explanation": "According to the lecture material, Boltzmann proposed the entropy formula S = k_B ln Ω, where Ω represents the number of compatible microstates for a given macrostate.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)"
  },
  {
    "SourcePages": "p.1",
    "Question": "In the context of Gibbs entropy, if all microstates are equally likely, what does the Gibbs entropy reduce to?",
    "OptionA": "kB ln ℅",
    "OptionB": "kB Σ p_i ln p_i",
    "OptionC": "kB Σ p_i",
    "OptionD": "ln ℅",
    "OptionE": "0",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, the probability of each microstate p_i is 1/Ω. Substituting p_i = 1/Ω into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω. This matches the Boltzmann entropy formula for the case where all microstates are equally likely.",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)"
  },
  {
    "SourcePages": "p.1",
    "Question": "When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",
    "OptionA": "k_B ln Ω",
    "OptionB": "-k_B Σ p_i ln p_i",
    "OptionC": "k_B Σ p_i ln p_i",
    "OptionD": "Ω ln k_B",
    "OptionE": "ln Ω / k_B",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, the probability of each microstate is p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i, we get S = -k_B Σ (1/Ω) ln (1/Ω) = k_B ln Ω.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, what does the partition function Z represent?",
    "OptionA": "The probability of finding the system in a specific microstate.",
    "OptionB": "The total number of microstates in the system.",
    "OptionC": "The sum of the Boltzmann factors over all possible energy levels.",
    "OptionD": "The average energy of the system.",
    "OptionE": "The entropy of the system.",
    "CorrectOption": "C",
    "Explanation": "The partition function Z is defined as the sum of the Boltzmann factors over all possible energy levels, which is mathematically expressed as Z = Σ exp(-βE_i), where β = 1/(k_B T). This aligns with the definition provided in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, which of the following expressions correctly represents the Helmholtz free energy F in terms of the partition function Z?",
    "OptionA": "-k_B T ln Z",
    "OptionB": "k_B T ln Z",
    "OptionC": "Z ln (k_B T)",
    "OptionD": "-ln (Z/k_B T)",
    "OptionE": "k_B T / Z",
    "CorrectOption": "A",
    "Explanation": "The Helmholtz free energy F is defined as F = -k_B T ln Z in the context of the canonical ensemble, where Z is the partition function. This formula directly relates the free energy to the partition function and temperature.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Free energy from partition function: F = -k_B T ln Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, which of the following expressions correctly represents the entropy S in terms of the Helmholtz free energy F?",
    "OptionA": "S = - (∂F/∂T)_V,N",
    "OptionB": "S = (∂F/∂T)_V,N",
    "OptionC": "S = (∂F/∂V)_T,N",
    "OptionD": "S = - (∂F/∂N)_V,T",
    "OptionE": "S = (∂F/∂N)_V,T",
    "CorrectOption": "A",
    "Explanation": "The correct expression for entropy S in terms of the Helmholtz free energy F in the canonical ensemble is given by S = - (∂F/∂T)_V,N, as stated in the lecture material.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",
    "OptionA": "k_B ln 2",
    "OptionB": "k_B ln ∆",
    "OptionC": "0",
    "OptionD": "k_B T",
    "OptionE": "k_B ln T",
    "CorrectOption": "A",
    "Explanation": "At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach k_B ln 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed3/run_manifest.json <==
{
  "run_id": "dummy_lecture_03_statistical_mechanics_entropy_seed3",
  "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf",
  "seed": 3,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 55.29318165779114,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 5933,
      "sha256": "4698686b4f74e74103700f6ba759cf24d8576d272d6f931e433380b6079d1aab"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 4189,
      "sha256": "1569daa7d59dea68a361cf66bb06fe7a286c1bac34b5b7f781daf8739cdfed23"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed4/QuestionBank.csv <==
ID,Category,FocusTopic,SourcePages,Question,OptionA,OptionB,OptionC,OptionD,OptionE,CorrectOption,Explanation
Q01,MCQ,Microstate vs macrostate: definitions and distinction,p.1,Which of the following best describes the relationship between microstates and macrostates in statistical mechanics?,"Microstates specify the detailed microscopic state, while macrostates specify coarse variables like energy, volume, and particle number.","Macrostates specify the detailed microscopic state, while microstates specify coarse variables like energy, volume, and particle number.",Microstates and macrostates both specify the detailed microscopic state of the system.,Microstates and macrostates both specify the coarse variables of the system.,"Macrostates specify the detailed microscopic state, and microstates specify the probability distribution of the system.",A,"According to the lecture material, microstates specify the detailed microscopic state (e.g., positions and momenta), while macrostates specify coarse variables (e.g., energy, volume, particle number)."
Q02,MCQ,Boltzmann entropy: S = k_B ln Ω (equal-probability microstates),p.1,"According to Boltzmann's entropy formula, if a macrostate corresponds to 1000 compatible microstates, what is the entropy S in terms of k_B?",S = k_B ln 1000,S = k_B ln 500,S = k_B ln 2000,S = k_B ln 100,S = k_B ln 50,A,"According to Boltzmann's entropy formula, S = k_B ln Ω, where Ω is the number of microstates. If a macrostate corresponds to 1000 compatible microstates, then Ω = 1000, and thus S = k_B ln 1000."
Q03,MCQ,Gibbs entropy: S = -k_B Σ p_i ln p_i (general case),p.1,"In the context of Gibbs entropy, if a system has three microstates with probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, what is the Gibbs entropy S in terms of k_B?",-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2),k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2),-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.8),-k_B (0.5 ln 0.5 + 0.3 ln 0.7 + 0.2 ln 0.2),-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2) + k_B ln 3,A,"The Gibbs entropy formula is given by S = -k_B Σ p_i ln p_i. For the given probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, the Gibbs entropy is calculated as -k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)."
Q04,MCQ,Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω,p.1,"When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",k_B ln Ω,-k_B Σ p_i ln p_i,k_B Σ p_i ln p_i,Ω ln k_B,ln Ω / k_B,A,"When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω, which matches Option A."
Q05,MCQ,"Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z",p.1-2,"In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability p_i of finding the system in a state with energy E_i?",p_i = exp(-βE_i),p_i = exp(-βE_i) / Z,p_i = Z * exp(-βE_i),p_i = 1 / (exp(-βE_i) * Z),p_i = Z / exp(-βE_i),B,"The probability p_i of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where β = 1/(k_B T) and Z is the partition function. This formula is directly stated in the lecture material."
Q06,MCQ,Free energy from partition function: F = -k_B T ln Z,p.1-2,"In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z of a system doubles, how does the Helmholtz free energy F change?",F remains unchanged,F decreases by k_B T ln 2,F increases by k_B T ln 2,F decreases by 2k_B T ln Z,F increases by 2k_B T ln Z,B,"The Helmholtz free energy F is given by F = -k_B T ln Z. If Z doubles, the new partition function Z' = 2Z. Substituting this into the formula for F gives F' = -k_B T ln (2Z) = -k_B T (ln 2 + ln Z) = -k_B T ln 2 - k_B T ln Z. Therefore, the change in F is ΔF = F' - F = -k_B T ln 2 - k_B T ln Z + k_B T ln Z = -k_B T ln 2, indicating that F decreases by k_B T ln 2."
Q07,MCQ,"Entropy from free energy: S = - (∂F/∂T)_(V,N)",p.1-2,"In the context of the canonical ensemble, if the Helmholtz free energy F is given by F = -k_B T ln Z, where Z is the partition function, how is the entropy S related to F?","S = - (∂F/∂T)_V,N","S = (∂F/∂T)_V,N","S = - (∂F/∂V)_T,N","S = (∂F/∂V)_T,N","S = (∂F/∂N)_T,V",A,"According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the relation S = - (∂F/∂T)_V,N."
Q08,MCQ,"Two-level system limits: S→0 at low T, S→k_B ln 2 at high T",p.1-2,"In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",kB ln 2,kB ln ∆,0,kB ln T,kB ln (1/T),A,"At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach kB ln 2."


==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed4/auto_check_issues.json <==
[]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed4/questions.json <==
[
  {
    "SourcePages": "p.1",
    "Question": "Which of the following best describes the relationship between microstates and macrostates in statistical mechanics?",
    "OptionA": "Microstates specify the detailed microscopic state, while macrostates specify coarse variables like energy, volume, and particle number.",
    "OptionB": "Macrostates specify the detailed microscopic state, while microstates specify coarse variables like energy, volume, and particle number.",
    "OptionC": "Microstates and macrostates both specify the detailed microscopic state of the system.",
    "OptionD": "Microstates and macrostates both specify the coarse variables of the system.",
    "OptionE": "Macrostates specify the detailed microscopic state, and microstates specify the probability distribution of the system.",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, microstates specify the detailed microscopic state (e.g., positions and momenta), while macrostates specify coarse variables (e.g., energy, volume, particle number).",
    "ID": "Q01",
    "Category": "MCQ",
    "FocusTopic": "Microstate vs macrostate: definitions and distinction"
  },
  {
    "SourcePages": "p.1",
    "Question": "According to Boltzmann's entropy formula, if a macrostate corresponds to 1000 compatible microstates, what is the entropy S in terms of k_B?",
    "OptionA": "S = k_B ln 1000",
    "OptionB": "S = k_B ln 500",
    "OptionC": "S = k_B ln 2000",
    "OptionD": "S = k_B ln 100",
    "OptionE": "S = k_B ln 50",
    "CorrectOption": "A",
    "Explanation": "According to Boltzmann's entropy formula, S = k_B ln Ω, where Ω is the number of microstates. If a macrostate corresponds to 1000 compatible microstates, then Ω = 1000, and thus S = k_B ln 1000.",
    "ID": "Q02",
    "Category": "MCQ",
    "FocusTopic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)"
  },
  {
    "SourcePages": "p.1",
    "Question": "In the context of Gibbs entropy, if a system has three microstates with probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, what is the Gibbs entropy S in terms of k_B?",
    "OptionA": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)",
    "OptionB": "k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)",
    "OptionC": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.8)",
    "OptionD": "-k_B (0.5 ln 0.5 + 0.3 ln 0.7 + 0.2 ln 0.2)",
    "OptionE": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2) + k_B ln 3",
    "CorrectOption": "A",
    "Explanation": "The Gibbs entropy formula is given by S = -k_B Σ p_i ln p_i. For the given probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, the Gibbs entropy is calculated as -k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2).",
    "ID": "Q03",
    "Category": "MCQ",
    "FocusTopic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)"
  },
  {
    "SourcePages": "p.1",
    "Question": "When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?",
    "OptionA": "k_B ln Ω",
    "OptionB": "-k_B Σ p_i ln p_i",
    "OptionC": "k_B Σ p_i ln p_i",
    "OptionD": "Ω ln k_B",
    "OptionE": "ln Ω / k_B",
    "CorrectOption": "A",
    "Explanation": "When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω, which matches Option A.",
    "ID": "Q04",
    "Category": "MCQ",
    "FocusTopic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability p_i of finding the system in a state with energy E_i?",
    "OptionA": "p_i = exp(-βE_i)",
    "OptionB": "p_i = exp(-βE_i) / Z",
    "OptionC": "p_i = Z * exp(-βE_i)",
    "OptionD": "p_i = 1 / (exp(-βE_i) * Z)",
    "OptionE": "p_i = Z / exp(-βE_i)",
    "CorrectOption": "B",
    "Explanation": "The probability p_i of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where β = 1/(k_B T) and Z is the partition function. This formula is directly stated in the lecture material.",
    "ID": "Q05",
    "Category": "MCQ",
    "FocusTopic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z of a system doubles, how does the Helmholtz free energy F change?",
    "OptionA": "F remains unchanged",
    "OptionB": "F decreases by k_B T ln 2",
    "OptionC": "F increases by k_B T ln 2",
    "OptionD": "F decreases by 2k_B T ln Z",
    "OptionE": "F increases by 2k_B T ln Z",
    "CorrectOption": "B",
    "Explanation": "The Helmholtz free energy F is given by F = -k_B T ln Z. If Z doubles, the new partition function Z' = 2Z. Substituting this into the formula for F gives F' = -k_B T ln (2Z) = -k_B T (ln 2 + ln Z) = -k_B T ln 2 - k_B T ln Z. Therefore, the change in F is ΔF = F' - F = -k_B T ln 2 - k_B T ln Z + k_B T ln Z = -k_B T ln 2, indicating that F decreases by k_B T ln 2.",
    "ID": "Q06",
    "Category": "MCQ",
    "FocusTopic": "Free energy from partition function: F = -k_B T ln Z"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In the context of the canonical ensemble, if the Helmholtz free energy F is given by F = -k_B T ln Z, where Z is the partition function, how is the entropy S related to F?",
    "OptionA": "S = - (∂F/∂T)_V,N",
    "OptionB": "S = (∂F/∂T)_V,N",
    "OptionC": "S = - (∂F/∂V)_T,N",
    "OptionD": "S = (∂F/∂V)_T,N",
    "OptionE": "S = (∂F/∂N)_T,V",
    "CorrectOption": "A",
    "Explanation": "According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the relation S = - (∂F/∂T)_V,N.",
    "ID": "Q07",
    "Category": "MCQ",
    "FocusTopic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)"
  },
  {
    "SourcePages": "p.1-2",
    "Question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?",
    "OptionA": "kB ln 2",
    "OptionB": "kB ln ∆",
    "OptionC": "0",
    "OptionD": "kB ln T",
    "OptionE": "kB ln (1/T)",
    "CorrectOption": "A",
    "Explanation": "At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach kB ln 2.",
    "ID": "Q08",
    "Category": "MCQ",
    "FocusTopic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T"
  }
]

==> anc/dummy_lecture_03_statistical_mechanics_entropy_seed4/run_manifest.json <==
{
  "run_id": "dummy_lecture_03_statistical_mechanics_entropy_seed4",
  "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf",
  "seed": 4,
  "environment": {
    "platform": "Google Colab Pro+",
    "accelerator": "NVIDIA A100"
  },
  "model": {
    "name": "Qwen2.5-14B-Instruct",
    "format": "GGUF",
    "quantization": "Q4_K_M",
    "gguf_filename": "Qwen2.5-14B-Instruct-Q4_K_M.gguf",
    "gguf_sha256": null,
    "hf_repo_id": "bartowski/Qwen2.5-14B-Instruct-GGUF"
  },
  "toolchain": {
    "llama_cpp_repo": "https://github.com/ggml-org/llama.cpp",
    "llama_cpp_commit": null
  },
  "decoding": {
    "temperature": 0.2,
    "top_p": 0.9,
    "max_new_tokens": 900,
    "context_window": 4096
  },
  "qc": {
    "retry_max": 3,
    "duplicate_similarity_threshold": 0.92,
    "equivalence_const_tolerance": 1e-09,
    "equivalence_parametric_trials": 5,
    "unique_correct_enabled": true,
    "warning_flags": [
      "rounding_instruction_missing_suspect",
      "duplicate_options_numeric_const"
    ]
  },
  "targets": {
    "n_questions_target": 8
  },
  "results": {
    "seconds_total": 61.155492305755615,
    "n_items": 8,
    "tries_total": 8,
    "retries": 0,
    "hard_failures": 0,
    "warnings_count": 0,
    "warning_types": []
  },
  "files": {
    "questions_json": {
      "path": "questions.json",
      "bytes": 6842,
      "sha256": "f07fc6451273d6ad6291f853ebff6b90f619902c0fd359b438079cc6d351f370"
    },
    "questionbank_csv": {
      "path": "QuestionBank.csv",
      "bytes": 5098,
      "sha256": "310623777af7e4bcd119585131488542965b1b012366dad9145d4f858f57618b"
    },
    "auto_check_issues_json": {
      "path": "auto_check_issues.json",
      "bytes": 2,
      "sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945"
    }
  },
  "timestamps": {
    "archive_entry_timestamp": "2026-02-16T04:37:54",
    "manifest_generated_utc": "2026-02-17T09:11:34Z"
  },
  "notes": [
    "gguf_sha256 and llama_cpp_commit were not captured in the archived sweep; the reproduction notebook records them when available."
  ]
}

==> anc/final24_entropy_mcq.csv <==
"lecture","run","seed","pdf_basename","source_pages","id","category","focus_topic","question","option_A","option_B","option_C","option_D","option_E","correct","explanation"
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.1","L01_Q01","MCQ","Information content: I(x) = -log2 p(x)","What is the information content (surprisal) of an event with a probability of 0.1?","-log2(0.1)","-log2(0.9)","log2(0.1)","log2(0.9)","10","A","The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1)."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.1","L01_Q02","MCQ","Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)","What is the Shannon entropy of a fair coin (p=0.5 for both outcomes)?","0 bits","1 bit","2 bits","0.5 bits","1.5 bits","B","The Shannon entropy for a fair coin is calculated as H(X) = -Σ p(x) log2 p(x). For a fair coin, p(0) = p(1) = 0.5. Therefore, H(X) = -0.5 log2(0.5) - 0.5 log2(0.5) = 1 bit. This represents the maximum uncertainty for a binary outcome."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.1-2","L01_Q03","MCQ","Non-negativity: H(X) ≥ 0 and when equality holds","According to the non-negativity property of Shannon entropy, which of the following statements is true?","H(X) can be negative if X is uncertain.","H(X) is always zero if X is certain.","H(X) is always positive if X is uncertain.","H(X) can be negative if X has multiple outcomes.","H(X) is always positive regardless of the certainty of X.","B","According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.2","L01_Q04","MCQ","Maximum entropy: uniform distribution gives H(X)=log2 n","What is the Shannon entropy of a discrete random variable with a uniform distribution over n outcomes?","0 bits","log2(n) bits","n bits","1 bit","2 log2(n) bits","B","According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is log2(n) bits."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.2","L01_Q05","MCQ","Chain rule: H(X,Y)=H(X)+H(Y|X)","According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?","H(X,Y) = H(X) + H(Y)","H(X,Y) = H(X) + H(Y|X)","H(X,Y) = H(Y) + H(X|Y)","H(X,Y) = H(X) * H(Y|X)","H(X,Y) = H(Y) * H(X|Y)","B","The chain rule for two discrete random variables X and Y states that the joint entropy H(X,Y) is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a fundamental property in information theory that reflects how the total uncertainty of two variables can be decomposed into the uncertainty of one variable and the additional uncertainty of the second variable given the first."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.2","L01_Q06","MCQ","Conditioning reduces entropy: H(X|Y) ≤ H(X)","According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?","H(X|Y) > H(X) when Y is independent of X","H(X|Y) = H(X) when Y is a deterministic function of X","H(X|Y) < H(X) when Y provides no information about X","H(X|Y) ≤ H(X) regardless of the relationship between X and Y","H(X|Y) ≥ H(X) when Y is a noisy observation of X","D","The property of Shannon entropy states that conditioning reduces entropy, meaning H(X|Y) ≤ H(X) regardless of the relationship between X and Y. This is because knowing Y cannot increase the uncertainty about X."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.1-3","L01_Q07","MCQ","Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits","Given a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy of this coin in bits?","0.1368 bits","0.3322 bits","0.469 bits","0.6 bits","1 bit","C","The Shannon entropy of the biased coin is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) which approximately equals 0.469 bits. This value reflects the average uncertainty of the coin's outcome, considering its bias."
"Lecture01","RUN4","4","dummy_lecture_01_information_theory_entropy.pdf","p.1-2","L01_Q08","MCQ","Binary entropy function: maximum at p=0.5","According to the binary entropy function, at what probability value does the entropy of a Bernoulli random variable reach its maximum?","p=0","p=0.25","p=0.5","p=0.75","p=1","C","The binary entropy function reaches its maximum value when the probability of success (p) is 0.5, as stated in the lecture material on page 2."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1","L02_Q01","MCQ","Definition for reversible process: dS = δQ_rev / T","According to the definition provided for a reversible process in thermodynamics, what is the relationship between the change in entropy (dS) and the infinitesimal heat absorbed reversibly (δQ_rev) at absolute temperature T?","dS = δQ_rev / T","dS = T / δQ_rev","dS = δQ_rev + T","dS = δQ_rev - T","dS = T * δQ_rev","A","The correct answer is OptionA: dS = δQ_rev / T. This is directly stated in the lecture material on page 1 under the section '1.1 Definition via reversible heat' where it is defined that for a reversible process, the entropy change is given by dS = δQ_rev / T."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1","L02_Q02","MCQ","Second law (Clausius statement): heat does not flow cold→hot spontaneously","According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?","Heat flowing from a hotter body to a colder body.","Heat flowing from a colder body to a hotter body without any other effect.","Heat flowing from a hotter body to a colder body with work being done.","Heat flowing from a colder body to a hotter body when work is done on the system.","Heat flowing from a hotter body to a colder body when work is done by the system.","B","According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot flow from a colder body to a hotter body without any other effect, such as work being done on the system."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1","L02_Q03","MCQ","Second law (Kelvin–Planck): no cyclic engine converts all heat to work","According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?","A cyclic engine can convert all absorbed heat into work.","A cyclic engine can convert some absorbed heat into work, but not all.","No cyclic engine can convert any absorbed heat into work.","No cyclic engine can convert all absorbed heat into work.","All absorbed heat can be converted into work if the process is reversible.","D","According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while some heat can be converted into work, it is impossible for an engine to convert all of the absorbed heat into work without any loss."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1","L02_Q04","MCQ","Entropy form of second law: isolated system has ΔS ≥ 0","According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:","always zero","always positive","always negative","can be positive or negative, but never zero","can be zero or positive","E","The entropy form of the second law states that for an isolated system, the change in entropy (ΔS) is greater than or equal to zero. This means that ΔS can be zero (in the case of a perfectly reversible process) or positive (for irreversible processes)."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1-2","L02_Q05","MCQ","Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality","According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?","∮(δQ/T) > 0","∮(δQ/T) < 0","∮(δQ/T) = 0","∮(δQ/T) ≥ 0","∮(δQ/T) ≤ 0","C","The Clausius inequality for cycles states that for any cycle, the integral of the infinitesimal heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1-2","L02_Q06","MCQ","Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0","According to the second law of thermodynamics, what is the relationship between the entropy change of the universe (ΔS_universe) and the entropy changes of the system and surroundings (ΔS_system and ΔS_surroundings)?","ΔS_universe = ΔS_system - ΔS_surroundings","ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0","ΔS_universe = ΔS_system × ΔS_surroundings","ΔS_universe = ΔS_system / ΔS_surroundings","ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0","B","The correct answer is Option B, as stated in the lecture material on page 1: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'. This equation represents the second law of thermodynamics, indicating that the total entropy of the universe (system plus surroundings) cannot decrease."
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1-3","L02_Q07","MCQ","Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2","For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?","ΔS = nR ln(V1/V2)","ΔS = nR ln(V2/V1)","ΔS = nR (V2 - V1)","ΔS = nR (V1 + V2)","ΔS = nR (V2 / V1)","B","The correct answer is OptionB, ΔS = nR ln(V2/V1), as stated in the lecture material on page 2: 'For an ideal gas, the entropy change during a reversible isothermal expansion from volume V1 to V2 at temperature T is given by ΔS = nR ln(V2/V1).'"
"Lecture02","RUN5","0","dummy_lecture_02_thermodynamics_second_law_entropy.pdf","p.1-3","L02_Q08","MCQ","Interpretation caution: 'disorder' vs microstates (high-level link)","Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?","Entropy is directly proportional to the temperature of the system.","Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.","Entropy measures the total energy of a system.","Entropy is inversely proportional to the volume of the system.","Entropy is a measure of the disorder in the system, without any quantitative definition.","B","The correct answer is B. According to the lecture material, a more precise statement about entropy is that it counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics. For thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1","L03_Q01","MCQ","Microstate vs macrostate: definitions and distinction","Which of the following best describes the relationship between microstates and macrostates in statistical mechanics?","Microstates specify the detailed microscopic state, while macrostates specify coarse variables like energy, volume, and particle number.","Macrostates specify the detailed microscopic state, while microstates specify coarse variables like energy, volume, and particle number.","Microstates and macrostates both specify the detailed microscopic state of the system.","Microstates and macrostates both specify the coarse variables of the system.","Macrostates specify the detailed microscopic state, and microstates specify the probability distribution of the system.","A","According to the lecture material, microstates specify the detailed microscopic state (e.g., positions and momenta), while macrostates specify coarse variables (e.g., energy, volume, particle number)."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1","L03_Q02","MCQ","Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)","According to Boltzmann's entropy formula, if a macrostate corresponds to 1000 compatible microstates, what is the entropy S in terms of k_B?","S = k_B ln 1000","S = k_B ln 500","S = k_B ln 2000","S = k_B ln 100","S = k_B ln 50","A","According to Boltzmann's entropy formula, S = k_B ln Ω, where Ω is the number of microstates. If a macrostate corresponds to 1000 compatible microstates, then Ω = 1000, and thus S = k_B ln 1000."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1","L03_Q03","MCQ","Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)","In the context of Gibbs entropy, if a system has three microstates with probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, what is the Gibbs entropy S in terms of k_B?","-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)","k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)","-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.8)","-k_B (0.5 ln 0.5 + 0.3 ln 0.7 + 0.2 ln 0.2)","-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2) + k_B ln 3","A","The Gibbs entropy formula is given by S = -k_B Σ p_i ln p_i. For the given probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, the Gibbs entropy is calculated as -k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1","L03_Q04","MCQ","Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω","When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?","k_B ln Ω","-k_B Σ p_i ln p_i","k_B Σ p_i ln p_i","Ω ln k_B","ln Ω / k_B","A","When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω, which matches Option A."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1-2","L03_Q05","MCQ","Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z","In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability p_i of finding the system in a state with energy E_i?","p_i = exp(-βE_i)","p_i = exp(-βE_i) / Z","p_i = Z * exp(-βE_i)","p_i = 1 / (exp(-βE_i) * Z)","p_i = Z / exp(-βE_i)","B","The probability p_i of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where β = 1/(k_B T) and Z is the partition function. This formula is directly stated in the lecture material."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1-2","L03_Q06","MCQ","Free energy from partition function: F = -k_B T ln Z","In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z of a system doubles, how does the Helmholtz free energy F change?","F remains unchanged","F decreases by k_B T ln 2","F increases by k_B T ln 2","F decreases by 2k_B T ln Z","F increases by 2k_B T ln Z","B","The Helmholtz free energy F is given by F = -k_B T ln Z. If Z doubles, the new partition function Z' = 2Z. Substituting this into the formula for F gives F' = -k_B T ln (2Z) = -k_B T (ln 2 + ln Z) = -k_B T ln 2 - k_B T ln Z. Therefore, the change in F is ΔF = F' - F = -k_B T ln 2 - k_B T ln Z + k_B T ln Z = -k_B T ln 2, indicating that F decreases by k_B T ln 2."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1-2","L03_Q07","MCQ","Entropy from free energy: S = - (∂F/∂T)_(V,N)","In the context of the canonical ensemble, if the Helmholtz free energy F is given by F = -k_B T ln Z, where Z is the partition function, how is the entropy S related to F?","S = - (∂F/∂T)_V,N","S = (∂F/∂T)_V,N","S = - (∂F/∂V)_T,N","S = (∂F/∂V)_T,N","S = (∂F/∂N)_T,V","A","According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the relation S = - (∂F/∂T)_V,N."
"Lecture03","RUN14","4","dummy_lecture_03_statistical_mechanics_entropy.pdf","p.1-2","L03_Q08","MCQ","Two-level system limits: S→0 at low T, S→k_B ln 2 at high T","In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?","kB ln 2","kB ln ∆","0","kB ln T","kB ln (1/T)","A","At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach kB ln 2."


==> anc/final24_entropy_mcq.jsonl <==
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.1", "id": "L01_Q01", "category": "MCQ", "focus_topic": "Information content: I(x) = -log2 p(x)", "question": "What is the information content (surprisal) of an event with a probability of 0.1?", "options": {"A": "-log2(0.1)", "B": "-log2(0.9)", "C": "log2(0.1)", "D": "log2(0.9)", "E": "10"}, "correct": "A", "explanation": "The information content (surprisal) of an event is defined as I(x) = -log2 p(x). For an event with a probability of 0.1, the information content is -log2(0.1)."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.1", "id": "L01_Q02", "category": "MCQ", "focus_topic": "Shannon entropy definition: H(X) = -Σ p(x) log2 p(x) (bits)", "question": "What is the Shannon entropy of a fair coin (p=0.5 for both outcomes)?", "options": {"A": "0 bits", "B": "1 bit", "C": "2 bits", "D": "0.5 bits", "E": "1.5 bits"}, "correct": "B", "explanation": "The Shannon entropy for a fair coin is calculated as H(X) = -Σ p(x) log2 p(x). For a fair coin, p(0) = p(1) = 0.5. Therefore, H(X) = -0.5 log2(0.5) - 0.5 log2(0.5) = 1 bit. This represents the maximum uncertainty for a binary outcome."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.1-2", "id": "L01_Q03", "category": "MCQ", "focus_topic": "Non-negativity: H(X) ≥ 0 and when equality holds", "question": "According to the non-negativity property of Shannon entropy, which of the following statements is true?", "options": {"A": "H(X) can be negative if X is uncertain.", "B": "H(X) is always zero if X is certain.", "C": "H(X) is always positive if X is uncertain.", "D": "H(X) can be negative if X has multiple outcomes.", "E": "H(X) is always positive regardless of the certainty of X."}, "correct": "B", "explanation": "According to the non-negativity property of Shannon entropy, H(X) ≥ 0, with equality only when X is certain (one outcome has probability 1). This means that if X is certain, H(X) is exactly zero."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.2", "id": "L01_Q04", "category": "MCQ", "focus_topic": "Maximum entropy: uniform distribution gives H(X)=log2 n", "question": "What is the Shannon entropy of a discrete random variable with a uniform distribution over n outcomes?", "options": {"A": "0 bits", "B": "log2(n) bits", "C": "n bits", "D": "1 bit", "E": "2 log2(n) bits"}, "correct": "B", "explanation": "According to the lecture material, among distributions on n outcomes, entropy is maximized by the uniform distribution (p=1/n), giving H(X)=log2 n. Therefore, the correct answer is log2(n) bits."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.2", "id": "L01_Q05", "category": "MCQ", "focus_topic": "Chain rule: H(X,Y)=H(X)+H(Y|X)", "question": "According to the chain rule in information theory, which of the following expressions correctly represents the joint entropy H(X,Y) for two discrete random variables X and Y?", "options": {"A": "H(X,Y) = H(X) + H(Y)", "B": "H(X,Y) = H(X) + H(Y|X)", "C": "H(X,Y) = H(Y) + H(X|Y)", "D": "H(X,Y) = H(X) * H(Y|X)", "E": "H(X,Y) = H(Y) * H(X|Y)"}, "correct": "B", "explanation": "The chain rule for two discrete random variables X and Y states that the joint entropy H(X,Y) is equal to the entropy of X plus the conditional entropy of Y given X, i.e., H(X,Y) = H(X) + H(Y|X). This is a fundamental property in information theory that reflects how the total uncertainty of two variables can be decomposed into the uncertainty of one variable and the additional uncertainty of the second variable given the first."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.2", "id": "L01_Q06", "category": "MCQ", "focus_topic": "Conditioning reduces entropy: H(X|Y) ≤ H(X)", "question": "According to the properties of Shannon entropy, which of the following statements is true regarding the effect of conditioning on entropy?", "options": {"A": "H(X|Y) > H(X) when Y is independent of X", "B": "H(X|Y) = H(X) when Y is a deterministic function of X", "C": "H(X|Y) < H(X) when Y provides no information about X", "D": "H(X|Y) ≤ H(X) regardless of the relationship between X and Y", "E": "H(X|Y) ≥ H(X) when Y is a noisy observation of X"}, "correct": "D", "explanation": "The property of Shannon entropy states that conditioning reduces entropy, meaning H(X|Y) ≤ H(X) regardless of the relationship between X and Y. This is because knowing Y cannot increase the uncertainty about X."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.1-3", "id": "L01_Q07", "category": "MCQ", "focus_topic": "Worked example (biased coin): p(1)=0.9, p(0)=0.1 → H(X)≈0.469 bits", "question": "Given a biased coin with p(1)=0.9 and p(0)=0.1, what is the approximate Shannon entropy of this coin in bits?", "options": {"A": "0.1368 bits", "B": "0.3322 bits", "C": "0.469 bits", "D": "0.6 bits", "E": "1 bit"}, "correct": "C", "explanation": "The Shannon entropy of the biased coin is calculated as H(X) = -0.9 log2(0.9) - 0.1 log2(0.1) which approximately equals 0.469 bits. This value reflects the average uncertainty of the coin's outcome, considering its bias."}
{"lecture": "Lecture01", "run": "RUN4", "seed": 4, "pdf_basename": "dummy_lecture_01_information_theory_entropy.pdf", "source_pages": "p.1-2", "id": "L01_Q08", "category": "MCQ", "focus_topic": "Binary entropy function: maximum at p=0.5", "question": "According to the binary entropy function, at what probability value does the entropy of a Bernoulli random variable reach its maximum?", "options": {"A": "p=0", "B": "p=0.25", "C": "p=0.5", "D": "p=0.75", "E": "p=1"}, "correct": "C", "explanation": "The binary entropy function reaches its maximum value when the probability of success (p) is 0.5, as stated in the lecture material on page 2."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1", "id": "L02_Q01", "category": "MCQ", "focus_topic": "Definition for reversible process: dS = δQ_rev / T", "question": "According to the definition provided for a reversible process in thermodynamics, what is the relationship between the change in entropy (dS) and the infinitesimal heat absorbed reversibly (δQ_rev) at absolute temperature T?", "options": {"A": "dS = δQ_rev / T", "B": "dS = T / δQ_rev", "C": "dS = δQ_rev + T", "D": "dS = δQ_rev - T", "E": "dS = T * δQ_rev"}, "correct": "A", "explanation": "The correct answer is OptionA: dS = δQ_rev / T. This is directly stated in the lecture material on page 1 under the section '1.1 Definition via reversible heat' where it is defined that for a reversible process, the entropy change is given by dS = δQ_rev / T."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1", "id": "L02_Q02", "category": "MCQ", "focus_topic": "Second law (Clausius statement): heat does not flow cold→hot spontaneously", "question": "According to the Clausius statement of the second law of thermodynamics, which of the following processes is impossible?", "options": {"A": "Heat flowing from a hotter body to a colder body.", "B": "Heat flowing from a colder body to a hotter body without any other effect.", "C": "Heat flowing from a hotter body to a colder body with work being done.", "D": "Heat flowing from a colder body to a hotter body when work is done on the system.", "E": "Heat flowing from a hotter body to a colder body when work is done by the system."}, "correct": "B", "explanation": "According to the Clausius statement of the second law of thermodynamics, no process is possible whose sole result is the transfer of heat from a colder body to a hotter body. This means that heat cannot flow from a colder body to a hotter body without any other effect, such as work being done on the system."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1", "id": "L02_Q03", "category": "MCQ", "focus_topic": "Second law (Kelvin–Planck): no cyclic engine converts all heat to work", "question": "According to the Kelvin-Planck statement of the second law of thermodynamics, which of the following is true?", "options": {"A": "A cyclic engine can convert all absorbed heat into work.", "B": "A cyclic engine can convert some absorbed heat into work, but not all.", "C": "No cyclic engine can convert any absorbed heat into work.", "D": "No cyclic engine can convert all absorbed heat into work.", "E": "All absorbed heat can be converted into work if the process is reversible."}, "correct": "D", "explanation": "According to the Kelvin-Planck statement of the second law of thermodynamics, no cyclic engine can convert all absorbed heat into work. This means that while some heat can be converted into work, it is impossible for an engine to convert all of the absorbed heat into work without any loss."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1", "id": "L02_Q04", "category": "MCQ", "focus_topic": "Entropy form of second law: isolated system has ΔS ≥ 0", "question": "According to the entropy form of the second law of thermodynamics, for an isolated system, the change in entropy (ΔS) is:", "options": {"A": "always zero", "B": "always positive", "C": "always negative", "D": "can be positive or negative, but never zero", "E": "can be zero or positive"}, "correct": "E", "explanation": "The entropy form of the second law states that for an isolated system, the change in entropy (ΔS) is greater than or equal to zero. This means that ΔS can be zero (in the case of a perfectly reversible process) or positive (for irreversible processes)."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1-2", "id": "L02_Q05", "category": "MCQ", "focus_topic": "Clausius inequality for cycles: ∮(δQ/T) ≤ 0 and meaning of equality", "question": "According to the Clausius inequality for cycles, which of the following statements is true for a reversible cycle?", "options": {"A": "∮(δQ/T) > 0", "B": "∮(δQ/T) < 0", "C": "∮(δQ/T) = 0", "D": "∮(δQ/T) ≥ 0", "E": "∮(δQ/T) ≤ 0"}, "correct": "C", "explanation": "The Clausius inequality for cycles states that for any cycle, the integral of the infinitesimal heat transfer divided by the temperature is less than or equal to zero. For a reversible cycle, equality holds, meaning ∮(δQ/T) = 0."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1-2", "id": "L02_Q06", "category": "MCQ", "focus_topic": "Entropy of universe: ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0", "question": "According to the second law of thermodynamics, what is the relationship between the entropy change of the universe (ΔS_universe) and the entropy changes of the system and surroundings (ΔS_system and ΔS_surroundings)?", "options": {"A": "ΔS_universe = ΔS_system - ΔS_surroundings", "B": "ΔS_universe = ΔS_system + ΔS_surroundings ≥ 0", "C": "ΔS_universe = ΔS_system × ΔS_surroundings", "D": "ΔS_universe = ΔS_system / ΔS_surroundings", "E": "ΔS_universe = ΔS_system + ΔS_surroundings ≤ 0"}, "correct": "B", "explanation": "The correct answer is Option B, as stated in the lecture material on page 1: 'DeltaS_universe = DeltaS_system + DeltaS_surroundings >= 0'. This equation represents the second law of thermodynamics, indicating that the total entropy of the universe (system plus surroundings) cannot decrease."}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1-3", "id": "L02_Q07", "category": "MCQ", "focus_topic": "Worked example: reversible isothermal expansion ΔS = nR ln(V2/V1); compute for V2/V1=2", "question": "For an ideal gas undergoing a reversible isothermal expansion from volume V1 to V2 at temperature T, the entropy change (ΔS) is given by which of the following expressions?", "options": {"A": "ΔS = nR ln(V1/V2)", "B": "ΔS = nR ln(V2/V1)", "C": "ΔS = nR (V2 - V1)", "D": "ΔS = nR (V1 + V2)", "E": "ΔS = nR (V2 / V1)"}, "correct": "B", "explanation": "The correct answer is OptionB, ΔS = nR ln(V2/V1), as stated in the lecture material on page 2: 'For an ideal gas, the entropy change during a reversible isothermal expansion from volume V1 to V2 at temperature T is given by ΔS = nR ln(V2/V1).'"}
{"lecture": "Lecture02", "run": "RUN5", "seed": 0, "pdf_basename": "dummy_lecture_02_thermodynamics_second_law_entropy.pdf", "source_pages": "p.1-3", "id": "L02_Q08", "category": "MCQ", "focus_topic": "Interpretation caution: 'disorder' vs microstates (high-level link)", "question": "Which of the following best describes the relationship between thermodynamic entropy and microscopic interpretations?", "options": {"A": "Entropy is directly proportional to the temperature of the system.", "B": "Entropy counts the number of microscopic ways (microstates) compatible with macroscopic conditions.", "C": "Entropy measures the total energy of a system.", "D": "Entropy is inversely proportional to the volume of the system.", "E": "Entropy is a measure of the disorder in the system, without any quantitative definition."}, "correct": "B", "explanation": "The correct answer is B. According to the lecture material, a more precise statement about entropy is that it counts the number of microscopic ways (microstates) compatible with macroscopic conditions. This connection is made rigorous in statistical mechanics. For thermodynamics problems, it is usually safest to rely on formulas such as dS=δQ_rev/T and known state-function relations rather than informal metaphors."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1", "id": "L03_Q01", "category": "MCQ", "focus_topic": "Microstate vs macrostate: definitions and distinction", "question": "Which of the following best describes the relationship between microstates and macrostates in statistical mechanics?", "options": {"A": "Microstates specify the detailed microscopic state, while macrostates specify coarse variables like energy, volume, and particle number.", "B": "Macrostates specify the detailed microscopic state, while microstates specify coarse variables like energy, volume, and particle number.", "C": "Microstates and macrostates both specify the detailed microscopic state of the system.", "D": "Microstates and macrostates both specify the coarse variables of the system.", "E": "Macrostates specify the detailed microscopic state, and microstates specify the probability distribution of the system."}, "correct": "A", "explanation": "According to the lecture material, microstates specify the detailed microscopic state (e.g., positions and momenta), while macrostates specify coarse variables (e.g., energy, volume, particle number)."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1", "id": "L03_Q02", "category": "MCQ", "focus_topic": "Boltzmann entropy: S = k_B ln Ω (equal-probability microstates)", "question": "According to Boltzmann's entropy formula, if a macrostate corresponds to 1000 compatible microstates, what is the entropy S in terms of k_B?", "options": {"A": "S = k_B ln 1000", "B": "S = k_B ln 500", "C": "S = k_B ln 2000", "D": "S = k_B ln 100", "E": "S = k_B ln 50"}, "correct": "A", "explanation": "According to Boltzmann's entropy formula, S = k_B ln Ω, where Ω is the number of microstates. If a macrostate corresponds to 1000 compatible microstates, then Ω = 1000, and thus S = k_B ln 1000."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1", "id": "L03_Q03", "category": "MCQ", "focus_topic": "Gibbs entropy: S = -k_B Σ p_i ln p_i (general case)", "question": "In the context of Gibbs entropy, if a system has three microstates with probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, what is the Gibbs entropy S in terms of k_B?", "options": {"A": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)", "B": "k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)", "C": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.8)", "D": "-k_B (0.5 ln 0.5 + 0.3 ln 0.7 + 0.2 ln 0.2)", "E": "-k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2) + k_B ln 3"}, "correct": "A", "explanation": "The Gibbs entropy formula is given by S = -k_B Σ p_i ln p_i. For the given probabilities p1 = 0.5, p2 = 0.3, and p3 = 0.2, the Gibbs entropy is calculated as -k_B (0.5 ln 0.5 + 0.3 ln 0.3 + 0.2 ln 0.2)."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1", "id": "L03_Q04", "category": "MCQ", "focus_topic": "Consistency check: Gibbs reduces to k_B ln Ω when p_i=1/Ω", "question": "When all microstates are equally likely, the Gibbs entropy reduces to which of the following expressions?", "options": {"A": "k_B ln Ω", "B": "-k_B Σ p_i ln p_i", "C": "k_B Σ p_i ln p_i", "D": "Ω ln k_B", "E": "ln Ω / k_B"}, "correct": "A", "explanation": "When all microstates are equally likely, each microstate has a probability of p_i = 1/Ω. Substituting this into the Gibbs entropy formula S = -k_B Σ p_i ln p_i yields S = -k_B Ω (1/Ω) ln (1/Ω) = k_B ln Ω, which matches Option A."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1-2", "id": "L03_Q05", "category": "MCQ", "focus_topic": "Canonical ensemble: p_i ∝ exp(-βE_i), β=1/(k_B T), partition function Z", "question": "In the context of the canonical ensemble, if the partition function Z is given by the sum of exponential terms, what is the probability p_i of finding the system in a state with energy E_i?", "options": {"A": "p_i = exp(-βE_i)", "B": "p_i = exp(-βE_i) / Z", "C": "p_i = Z * exp(-βE_i)", "D": "p_i = 1 / (exp(-βE_i) * Z)", "E": "p_i = Z / exp(-βE_i)"}, "correct": "B", "explanation": "The probability p_i of finding the system in a state with energy E_i in the canonical ensemble is given by p_i = exp(-βE_i) / Z, where β = 1/(k_B T) and Z is the partition function. This formula is directly stated in the lecture material."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1-2", "id": "L03_Q06", "category": "MCQ", "focus_topic": "Free energy from partition function: F = -k_B T ln Z", "question": "In the context of the canonical ensemble, the Helmholtz free energy F is related to the partition function Z by the formula F = -k_B T ln Z. If the partition function Z of a system doubles, how does the Helmholtz free energy F change?", "options": {"A": "F remains unchanged", "B": "F decreases by k_B T ln 2", "C": "F increases by k_B T ln 2", "D": "F decreases by 2k_B T ln Z", "E": "F increases by 2k_B T ln Z"}, "correct": "B", "explanation": "The Helmholtz free energy F is given by F = -k_B T ln Z. If Z doubles, the new partition function Z' = 2Z. Substituting this into the formula for F gives F' = -k_B T ln (2Z) = -k_B T (ln 2 + ln Z) = -k_B T ln 2 - k_B T ln Z. Therefore, the change in F is ΔF = F' - F = -k_B T ln 2 - k_B T ln Z + k_B T ln Z = -k_B T ln 2, indicating that F decreases by k_B T ln 2."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1-2", "id": "L03_Q07", "category": "MCQ", "focus_topic": "Entropy from free energy: S = - (∂F/∂T)_(V,N)", "question": "In the context of the canonical ensemble, if the Helmholtz free energy F is given by F = -k_B T ln Z, where Z is the partition function, how is the entropy S related to F?", "options": {"A": "S = - (∂F/∂T)_V,N", "B": "S = (∂F/∂T)_V,N", "C": "S = - (∂F/∂V)_T,N", "D": "S = (∂F/∂V)_T,N", "E": "S = (∂F/∂N)_T,V"}, "correct": "A", "explanation": "According to the lecture material, in the context of the canonical ensemble, the entropy S can be obtained from the Helmholtz free energy F via the relation S = - (∂F/∂T)_V,N."}
{"lecture": "Lecture03", "run": "RUN14", "seed": 4, "pdf_basename": "dummy_lecture_03_statistical_mechanics_entropy.pdf", "source_pages": "p.1-2", "id": "L03_Q08", "category": "MCQ", "focus_topic": "Two-level system limits: S→0 at low T, S→k_B ln 2 at high T", "question": "In a two-level system with energy levels E0=0 and E1=∆, as the temperature T increases, the entropy S approaches which of the following values?", "options": {"A": "kB ln 2", "B": "kB ln ∆", "C": "0", "D": "kB ln T", "E": "kB ln (1/T)"}, "correct": "A", "explanation": "At high temperatures, the two energy levels in the system become nearly equally likely, leading the entropy to approach kB ln 2."}

==> anc/runs_summary.csv <==
pdf_path,seed,seconds_total,n_items,n_failed,n_issues,issue_types,unique_q_exact,dup_occ_exact,fuzzy_dup_pairs,tries_total,qc_ok_rate
/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf,0,57.21657991409302,8,0,1,duplicate_options_numeric_const,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf,1,57.02306294441223,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf,2,57.805344104766846,8,0,0,,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf,3,56.85583472251892,8,0,0,,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_01_information_theory_entropy.pdf,4,63.504321813583374,8,0,0,,8,0,0,9,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf,0,58.83507180213928,8,0,0,,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf,1,56.79250454902649,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf,2,57.88264870643616,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf,3,58.764880895614624,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_02_thermodynamics_second_law_entropy.pdf,4,58.801350593566895,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf,0,59.15266466140747,8,0,0,,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf,1,56.38694500923157,8,0,1,rounding_instruction_missing_suspect,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf,2,62.82333278656006,8,0,1,rounding_instruction_missing_suspect,8,0,0,9,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf,3,55.29318165779114,8,0,0,,8,0,0,8,1.0
/content/arxiv_dummy_entropy_pack/dummy_lecture_03_statistical_mechanics_entropy.pdf,4,61.155492305755615,8,0,0,,8,0,0,8,1.0

